High-energy evolution to three loops

The Balitsky-Kovchegov equation describes the high-energy growth of gauge theory scattering amplitudes as well as nonlinear saturation effects which stop it. We obtain the three-loop corrections to this equation in planar $\mathcal{N}=4$ super Yang-Mills theory. Our method exploits a recently established equivalence with the physics of soft wide-angle radiation, so-called non-global logarithms, and thus yields at the same time the three-loop evolution equation for non-global logarithms. As a by-product of our analysis, we develop a Lorentz-covariant method to subtract infrared and collinear divergences in cross-section calculations in the planar limit. We compare our result in the linear regime with a recent prediction for the so-called Pomeron trajectory, and compare its collinear limit with predictions from the spectrum of twist-two operators.

==> anc/formulas.txt <==
(* Three-loop high-energy evolution in planar N=4 super Yang-Mills (S.Caron-Huot& M.Herranen) *)
(* This file, attached with the arXiv submission, contains computer-readable forms (with Mathematic syntax) of all the equations in the paper.*)


(* cross-ratios. Notation:
  d[i,j]= |z_i-z_j|^2,
  al[i,j]=(z_i-z_j) = angle bracket
  ar=[i,j]=\bar{z}_i-\bar{z}_j = square bracket. *)
rulecrs={u->(d[1,2]d[o,op])/(d[1,op]d[o,2]),v->(d[1,o]d[op,2])/(d[1,op]d[o,2]),x->(al[1,2]al[o,op])/(al[1,op]al[o,2]),xb->(ar[1,2]ar[o,op])/(ar[1,op]ar[o,2]), u1->(d[1,2]d[o,op])/(d[1,op]d[o,2]),u2->(d[1,2]d[op,opp])/(d[1,opp]d[op,2]),u3->(d[1,2]d[o,opp])/(d[1,opp]d[o,2]),v1->(d[1,o]d[op,2])/(d[1,op]d[o,2]),v2->(d[1,op]d[opp,2])/(d[1,opp]d[op,2])};

(* the two-loop kernel K2[1,o,op,2] in eq.(3.10), in terms of these cross-ratios: *)
K2=(1-u/(1-v))Log[v]+2Log[u];

(* the function f1 in eq.(4.22) *)
f1function[i_,o_,op_,opp_,j_]:=(#+(#/.{al->ar,ar->al}))&[(1+(d[op,opp]al[o,j]ar[j,i])/(d[opp,j]al[o,op]ar[op,i]-d[op,j]al[o,opp]ar[opp,i]))(PolyLog[2,1-(d[i,op]d[opp,j])/(d[i,opp]d[op,j])]-PolyLog[2,1-(d[o,opp]d[op,j])/(d[o,op]d[opp,j])]+PolyLog[2,-((ar[i,o]ar[op,opp])/(ar[i,opp]ar[o,op]))]-PolyLog[2,-((al[i,o]al[op,opp])/(al[i,opp]al[o,op]))]+Log[(d[i,o]d[op,opp])/(d[i,opp]d[o,op])]Log[(d[opp,j]al[o,op]ar[op,i])/(d[op,j]al[o,opp]ar[opp,i])])];

(* the three-loop triple-real kernel in eq.(4.23) *)
K3rrr=(1-u3/(1-v1 v2))(2PolyLog[2,1-1/(v1 v2)]-2PolyLog[2,1-1/v1]-2PolyLog[2,1-1/v2]+Log[v1]Log[v2]+Log[v1 v2](Log[u1 u2]-3/2Log[u3]))+(u1 u2-u1 v2-u2 v1+v1+v2-u1-u2+u3)(PolyLog[2,1-1/(v1 v2)]-Zeta[2])+3Log[u1]Log[u2]-3/2Log[u3]^2+f1function[1,o,op,opp,2]+f1function[2,opp,op,o,1]+(#+(#/.{u1->u2,u2->u1,v1->v2,v2->v1})&[(1-u1/(1-v1))(2PolyLog[2,1-1/v1]-Log[v1](Log[v2/u2]+1/2Log[u1])+(1+v2-u2)(PolyLog[2,1-1/v2]-PolyLog[2,1-1/(v1 v2)]))-(1-u1/(u3-v1 u2))(2PolyLog[2,1-(v1 u2)/u3]+Log[(v1 u2)/u3](Log[v2/u2]+3/2Log[u1/u3]))]);

(* the 'counter-term' Hct which is subtracted from it in eq.(4.33) *)
K3ct=((1-u/(1-v))Log[v]+3/2 Log[u])Log[(d[1,2]d[o,2]d[op,opp]^2)/(d[1,opp]d[o,opp]d[op,2]^2)];

(* the three-loop double-real kernel in eq.(4.35) *)
K3rr=(1-u/(1-v))Log[v](Log[u]Log[v/u]-1/3 Log[v]^2-4Zeta[2])+2(1+v-u)(Zeta[2]Log[u/v]-2Zeta[3])+((2u)/(1-v)+v-u-1)(4PolyLog[3,1-1/v]+2PolyLog[2,1-1/v]Log[v/u])-5/6 Log[u]^3+4(PolyLog[3,x]+PolyLog[3,xb]-2Zeta[3])-2(PolyLog[2,x]+PolyLog[2,xb]+2Zeta[2])Log[u];


(* the linearized kernel in eq.(5.6) (again with u=x xb, v=(1-x)(1-xb)): *)
K2lin=K2;
K3lin=2(1-u/(1-v))(6*O1+3*O2+6PolyLog[3,1-v]-2PolyLog[3,1-1/v]-Log[u^2 v]PolyLog[2,1-v]+1/2Log[v]^3-Log[u]Log[v]^2-3/2Log[u]^2Log[v]+3Zeta[2]Log[v]+24Zeta[3])+
(2-x-xb)(-3*O1-3*O2+6PolyLog[3,1-1/v]-2PolyLog[3,1-v]-Log[u^2/v]PolyLog[2,1-1/v]-5/6Log[v]^3+3/2Log[u]Log[v]^2-9Zeta[2]Log[v]+8Zeta[2]Log[u]-30Zeta[3])-3(x-xb)*O3+8*O1-4/3 Log[u]^3;

(* the single-valued combinations O1,O2,O3 defined in (B.10) *)
O1=2(PolyLog[3,x]+PolyLog[3,xb]-2Zeta[3])-(PolyLog[2,x]+PolyLog[2,xb])Log[x xb];
O2=2(PolyLog[3,1-x]+PolyLog[3,1-xb]-2Zeta[3])-(PolyLog[2,1-x]+PolyLog[2,1-xb])Log[(1-x)(1-xb)];
O3=(#-(#/.{x:>xb,xb:>x}))&[PolyLog[3,-xb/x/(1-xb)]+PolyLog[3,-x(1-xb)/xb]-2PolyLog[3,1-x]-4PolyLog[3,x]+1/2Log[v](PolyLog[2,-xb/x/(1-xb)]-PolyLog[2,-x(1-xb)/xb]-1/2Log[1-x]^2)+Log[u]PolyLog[2,x]+1/6Log[1-x]^3-1/2Log[1-x]^2(Log[x]-Log[xb])+Pi^2/6Log[1-x]];

(* the squared tree-level double soft current in (2.5) *)
F2=1+(d[1,2]d[o,op]+d[1,o]d[op,2]-d[1,op]d[o,2])/(2(d[1,o]+d[1,op])(d[o,2]+d[op,2]));

(* the squared tree-level triple soft current in (4.4)-(4.5) *)
F3=1+(d[1,2]d[o,opp]+d[1,o]d[2,opp]-d[1,opp]d[2,o])/(2(d[1,o]+d[1,op]+d[1,opp]) (d[2,o]+d[2,op]+d[2,opp]))+(d[1,2]d[o,op]+d[1,o]d[2,op]-d[1,op]d[2,o])/(2(d[1,o]+d[1,op]) (d[2,o]+d[2,op]+d[2,opp]))+(d[1,2]d[op,opp]+d[1,op]d[2,opp]-d[1,opp]d[2,op])/(2(d[1,o]+d[1,op]+d[1,opp]) (d[2,op]+d[2,opp]))+(d[1,opp]d[o,op]+d[1,o]d[op,opp]-d[1,op]d[o,opp])/(2(d[1,o]+d[1,op])(d[o,op]+d[o,opp]+d[op,opp]))+(d[o,2]d[op,opp]+d[o,op]d[opp,2]-d[o,opp]d[op,2])/(2(d[2,op]+d[2,opp])(d[o,op]+d[o,opp]+d[op,opp]))+(d[1,opp] d[2,op] d[o,op]-2 d[1,op] d[2,opp] d[o,op]-d[1,opp] d[2,opp] d[o,op]+d[1,op] d[2,op] d[o,opp]+2 d[1,opp] d[2,op] d[o,opp]-d[1,op] d[2,opp] d[o,opp]-d[1,op] d[2,o] d[op,opp]-d[1,opp] d[2,o] d[op,opp]+2 d[1,o] d[2,opp] d[op,opp]-d[1,2] d[o,op] d[op,opp]-d[1,2] d[o,opp] d[op,opp])/(4(d[1,o]+d[1,op]+d[1,opp]) (d[2,op]+d[2,opp]) (d[o,op]+d[o,opp]+d[op,opp]))+(-d[1,opp] d[2,o] d[o,op]-d[1,opp] d[2,op] d[o,op]+2 d[1,o] d[2,opp] d[o,op]+2 d[1,op] d[2,o] d[o,opp]-d[1,o] d[2,op] d[o,opp]+d[1,op] d[2,op] d[o,opp]-d[1,2] d[o,op] d[o,opp]-d[1,o] d[2,o] d[op,opp]+d[1,op] d[2,o] d[op,opp]-2 d[1,o] d[2,op] d[op,opp]-d[1,2] d[o,op] d[op,opp])/(4 (d[1,o]+d[1,op]) (d[2,o]+d[2,op]+d[2,opp]) (d[o,op]+d[o,opp]+d[op,opp]))+(d[1,o] (d[1,opp] d[2,op]-d[1,op] d[2,opp]+d[1,2] d[op,opp]))/(4 (d[1,o]+d[1,op]) (d[1,o]+d[1,op]+d[1,opp]) (d[2,op]+d[2,opp]))+(d[2,opp] (d[1,op] d[2,o]-d[1,o] d[2,op]+d[1,2] d[o,op]))/(4 (d[1,o]+d[1,op]) (d[2,op]+d[2,opp]) (d[2,o]+d[2,op]+d[2,opp]))+(d[1,op] d[2,op])/(2(d[1,o]+d[1,op]) (d[2,op]+d[2,opp]))-(d[1,op] d[2,op]+d[1,op] d[2,o]+d[1,opp] d[2,op])/(2(d[1,o]+d[1,op]+d[1,opp]) (d[2,o]+d[2,op]+d[2,opp]))+(d[1,2](d[1,2]d[o,op]d[op,opp]+d[1,o] d[2,opp] (d[o,op]+d[o,opp]+d[op,opp])))/(4(d[1,o]+d[1,op]) (d[1,o]+d[1,op]+d[1,opp]) (d[2,op]+d[2,opp]) (d[2,o]+d[2,op]+d[2,opp]))+(d[1,2](d[o,op]-d[o,opp]+d[op,opp]))/(4(d[1,o]+d[1,op]+d[1,opp]) (d[2,o]+d[2,op]+d[2,opp]))-(d[1,2]d[o,op])/(4(d[1,o]+d[1,op]) (d[2,o]+d[2,op]+d[2,opp]))-(d[1,2] d[op,opp])/(4(d[1,o]+d[1,op]+d[1,opp]) (d[2,op]+d[2,opp]));

(* the one-loop renormalized double soft current squared in (A.1)-(A.2) *)
F2one=1/2(d[o,1]d[o,2]-d[op,1]d[op,2])/((d[1,o]+d[1,op])(d[2,o]+d[2,op])-d[1,2]d[o,op])Log[(d[1,o] (d[2,o]+d[2,op]))/(d[2,op](d[1,o]+d[1,op]) )]Log[(d[1,2] d[o,op])/((d[1,o]+d[1,op]) (d[2,o]+d[2,op]))]+(d[1,2] d[o,op]-d[1,op] d[2,o]-d[1,o] d[2,op])(( Log[d[2,op]/(d[2,o]+d[2,op])] Log[(d[1,2] d[o,op])/(d[1,o] (d[2,o]+d[2,op]))])/(2 (d[1,o]+d[1,op]) d[2,o])+( Log[d[1,o]/(d[1,o]+d[1,op])] Log[(d[1,2] d[o,op])/((d[1,o]+d[1,op]) d[2,op])])/(2  (d[2,o]+d[2,op])d[1,op]))+1/2Log[(d[1,o] (d[2,o]+d[2,op]))/((d[1,o]+d[1,op]) d[2,op])]^2+1/2Log[(d[1,2] d[o,op])/(d[1,o] d[2,op])]Log[(d[1,o] d[2,op])/((d[1,o]+d[1,op]) (d[2,o]+d[2,op]))]-PolyLog[2,1-d[1,o]/(d[1,o]+d[1,op])]-PolyLog[2,1-d[2,op]/(d[2,o]+d[2,op])]-PolyLog[2,1-(d[1,2] d[o,op])/((d[1,o]+d[1,op]) (d[2,o]+d[2,op]))]+Pi^2/3+(1+(d[1,2] d[o,op]+d[1,o] d[2,op]-d[1,op] d[2,o])/(2 (d[1,o]+d[1,op]) (d[2,o]+d[2,op])))(4 Log[d[1,o]/(d[1,o]+d[1,op])] Log[d[2,op]/(d[2,o]+d[2,op])]-1/2 Log[(d[1,2] d[1,o] d[2,op] d[o,op])/((d[1,o]+d[1,op])^2 (d[2,o]+d[2,op])^2)]^2-2 Pi^2/3+XX)/.{XX->1/4 Log[(d[1,2] d[1,o] d[o,op])/(d[1,op]^2 d[2,op])]^2+1/4 Log[(d[1,2] d[2,op] d[o,op])/(d[1,o] d[2,o]^2)]^2};


(* the m=0 trajectory j=1+F(\nu)+F(-\nu) for m=0 in (C.2), loop-expanded using: g2=g^2N_c/(16\pi^2). *)
(* The argument of harmonic sums is N=-1/2\pm i\nu/2. *)
Fm0=g2(-4S[1])+g2^2(8S[3]-16S[-2,1]+8Z[2](3S[-1]+3Log[2]+S[1])-6Z[3])+32g2^3(-S[5]+2S[-4,1]-S[-3,2]+2S[-2,3]-S[2,-3]-2S[3,-2]+4S[-3,1,1]+4S[1,-3,1]+2S[1,-2,2]+2S[1,2,-2]+2S[2,1,-2]-8S[1,-2,1,1]+Z[2](S[1]S[2]-3S[-3]+2S[-2,1]-4S[1,-2])-49/2Z[4]S[1]+7Z[3](2S[1,-1]+2(S[1]-S[-1])Log[2]-S[-2]-Log[2]^2)+(8Z[-3,1]-17Z[4])(S[-1]-S[1]+Log[2])-1/2Z[3]S[2]+4Z[5]-6Z[2]Z[3]+8Z[-3,1,1]);

(* eq.(C.3): same but for m=1, now the argument is N=\pm i\nu/2. *)
Fm1=g2(-4S[1])+8g2^2(1/N(S[-2]+Z[2])-1/N^2S[1]+S[3]+Z[2]S[1]+1/2Z[3])+16g2^3( 1/N(-3S[-4]+2S[-3,1]+2S[-2,2]+2S[1,-3]+4S[2,-2]-8S[-2,1,1]+4S[1,-2,1]-8S[1,1,-2]+Z[2](-2S[1]^2-6S[-2])+Z[3](7S[-1]+3S[1])-9Z[4])+1/N^2(2S[3]-S[-3]-2S[-2,1]+4S[1,-2]+4Z[2]S[1]-5Z[3])+1/N^3(4S[1,1]-4S[-2]-S[2]-3Z[2])+(3/N^4-11/2Z[4])S[1]-2S[5]-3Z[5]-Z[2] Z[3]);

(* the Zeta-values which appear in the above *)
NZetas={Z[i_]:>Zeta[i],Z[-3,1]->0.087786,Z[-3,1,1]->-0.009616};

(* same but in coordinate space, projected onto angular momentum m=0, eq.(5.15): *)
(* F^{(3)}_{0,\nu}=\int_0^1 dx x^{(-1+i\nu)/2} F3loopm0 *)
F3loopm0=(32 HPL[{0,0,0,0},x])/(1-x)+(1/(1+x))(-((32 Pi^4)/9)+16/3 Pi^2 HPL[{-2},x]-32/3 Pi^2 HPL[{2},x]-64 HPL[{4},x]-64 HPL[{-3,0},x]+16/3 Pi^2 HPL[{-1,0},x]-128 HPL[{-1,3},x]-32/3 Pi^2 HPL[{0,0},x]+32 HPL[{3,0},x]+128 HPL[{3,1},x]+64 HPL[{-2,-1,0},x]-32 HPL[{-2,0,0},x]+64 HPL[{-1,-2,0},x]-64 HPL[{-1,2,0},x]-256 HPL[{-1,2,1},x]-64 HPL[{2,0,0},x]-96 HPL[{-1},x] Zeta[3]+144 HPL[{0},x] Zeta[3]);

(* same for m=1: F^{(3)}_{1,\nu}=\int_0^1 dx/x x^{i\nu/2} F3loopm1 *)
F3loopm1=-(16/3) Pi^2 HPL[{2},x]-48 HPL[{4},x]-64 HPL[{-3,0},x]+32 HPL[{-2,2},x]-16/3 Pi^2 HPL[{-1,0},x]-32 HPL[{-1,3},x]+16 HPL[{3,0},x]+64 HPL[{3,1},x]+64 HPL[{-2,-1,0},x]-16 HPL[{-2,0,0},x]+64 HPL[{-1,-2,0},x]-64 HPL[{-1,-1,2},x]-32 HPL[{-1,2,0},x]-128 HPL[{-1,2,1},x]-32 HPL[{2,0,0},x]-128 HPL[{-1,-1,-1,0},x]+32 HPL[{-1,-1,0,0},x]-48 HPL[{-1,0,0,0},x]+(32 x HPL[{0,0,0,0},x])/(1-x)+32 HPL[{-1},x] Zeta[3];

(* bonus: same for m=2: F^{(3)}_{2,\nu}=\int_0^1 dx x^{(-1+i\nu)/2} F3loopm2. *)
(* In this case (and for even m\geq 0 generally), HPLs with argument i\sqrt{x} also appear. *)
F3loopm2=(16 Pi^2 x HPL[{-2},x])/(3 (1+x))+(32 I Pi^2 (HPL[{-1},I Sqrt[x]]+HPL[{1},I Sqrt[x]]))/(3 Sqrt[x])-(128 I (HPL[{0},x] (HPL[{-1},I Sqrt[x]]+HPL[{1},I Sqrt[x]])-2 (HPL[{-2},I Sqrt[x]]+HPL[{2},I Sqrt[x]])))/Sqrt[x]-(16 Pi^2 (1+x^2) HPL[{2},x])/(3 x (1+x))-1/Sqrt[x] 64 I (1/2 HPL[{0},x]^2 (HPL[{-1},I Sqrt[x]]+HPL[{1},I Sqrt[x]])-2 HPL[{0},x] (HPL[{-2},I Sqrt[x]]+HPL[{2},I Sqrt[x]])+4 (HPL[{-3},I Sqrt[x]]+HPL[{3},I Sqrt[x]]))+(32 (1+5 x) HPL[{3},x])/x-(16 (3+x^2) HPL[{4},x])/(x (1+x))-(64 (-1+2 x^2) HPL[{-3,0},x])/(x (1+x))-(64 HPL[{-2,0},x])/x-(96 (-1+x) HPL[{-2,2},x])/x-(64 Pi^2 (-1+x) HPL[{-1,-1},x])/(3 x)+(32 (-2-Pi^2/6+2 x^2+(Pi^2 x^2)/3) HPL[{-1,0},x])/(x (1+x))-(192 (1+x) HPL[{-1,2},x])/x-(128 HPL[{-1,3},x])/(x (1+x))-(32 (-1-x+(Pi^2 x)/3) HPL[{0,0},x])/(1+x)+(16 Pi^2 (-1+x) (HPL[{-1,-1},I Sqrt[x]]+HPL[{-1,1},I Sqrt[x]]+HPL[{1,-1},I Sqrt[x]]+HPL[{1,1},I Sqrt[x]]))/(3 x)+1/Sqrt[x] 128 I (HPL[{0},x] (HPL[{-1,-1},I Sqrt[x]]-HPL[{-1,1},I Sqrt[x]]+HPL[{1,-1},I Sqrt[x]]-HPL[{1,1},I Sqrt[x]])-2 (HPL[{-1,-2},I Sqrt[x]]-HPL[{-1,2},I Sqrt[x]]+HPL[{1,-2},I Sqrt[x]]-HPL[{1,2},I Sqrt[x]])-2 (HPL[{-2,-1},I Sqrt[x]]-HPL[{-2,1},I Sqrt[x]]+HPL[{2,-1},I Sqrt[x]]-HPL[{2,1},I Sqrt[x]]))+(16 (1+x^2) HPL[{3,0},x])/(x (1+x))-1/x 32 (-1+x) (2 HPL[{0},x] (HPL[{-2,-1},I Sqrt[x]]+HPL[{-2,1},I Sqrt[x]]+HPL[{2,-1},I Sqrt[x]]+HPL[{2,1},I Sqrt[x]])-4 (HPL[{-2,-2},I Sqrt[x]]+HPL[{-2,2},I Sqrt[x]]+HPL[{2,-2},I Sqrt[x]]+HPL[{2,2},I Sqrt[x]])-8 (HPL[{-3,-1},I Sqrt[x]]+HPL[{-3,1},I Sqrt[x]]+HPL[{3,-1},I Sqrt[x]]+HPL[{3,1},I Sqrt[x]]))-1/x 32 (-1+x) (1/2 HPL[{0},x]^2 (HPL[{-1,-1},I Sqrt[x]]+HPL[{-1,1},I Sqrt[x]]+HPL[{1,-1},I Sqrt[x]]+HPL[{1,1},I Sqrt[x]])-2 HPL[{0},x] (HPL[{-1,-2},I Sqrt[x]]+HPL[{-1,2},I Sqrt[x]]+HPL[{1,-2},I Sqrt[x]]+HPL[{1,2},I Sqrt[x]])+4 (HPL[{-1,-3},I Sqrt[x]]+HPL[{-1,3},I Sqrt[x]]+HPL[{1,-3},I Sqrt[x]]+HPL[{1,3},I Sqrt[x]])-2 HPL[{0},x] (HPL[{-2,-1},I Sqrt[x]]+HPL[{-2,1},I Sqrt[x]]+HPL[{2,-1},I Sqrt[x]]+HPL[{2,1},I Sqrt[x]])+4 (HPL[{-2,-2},I Sqrt[x]]+HPL[{-2,2},I Sqrt[x]]+HPL[{2,-2},I Sqrt[x]]+HPL[{2,2},I Sqrt[x]])+4 (HPL[{-3,-1},I Sqrt[x]]+HPL[{-3,1},I Sqrt[x]]+HPL[{3,-1},I Sqrt[x]]+HPL[{3,1},I Sqrt[x]]))+(64 (1+x^2) HPL[{3,1},x])/(x (1+x))+(32 (-3+5 x^2) HPL[{-2,-1,0},x])/(x (1+x))-(16 (-1+3 x^2) HPL[{-2,0,0},x])/(x (1+x))+(32 (-3+5 x^2) HPL[{-1,-2,0},x])/(x (1+x))-(64 (-1+x) HPL[{-1,-1,0},x])/x+(32 (-1+x) HPL[{-1,0,0},x])/x-(32 (1+x^2) HPL[{-1,2,0},x])/(x (1+x))-(128 (1+x^2) HPL[{-1,2,1},x])/(x (1+x))-48 HPL[{0,0,0},x]-(32 (1+x^2) HPL[{2,0,0},x])/(x (1+x))+1/x 64 (-1+x) (HPL[{0},x] (HPL[{-1,-1,-1},I Sqrt[x]]+HPL[{-1,-1,1},I Sqrt[x]]+HPL[{-1,1,-1},I Sqrt[x]]+HPL[{-1,1,1},I Sqrt[x]]-HPL[{1,-1,-1},I Sqrt[x]]-HPL[{1,-1,1},I Sqrt[x]]-HPL[{1,1,-1},I Sqrt[x]]-HPL[{1,1,1},I Sqrt[x]])-2 (HPL[{-1,-1,-2},I Sqrt[x]]+HPL[{-1,-1,2},I Sqrt[x]]+HPL[{-1,1,-2},I Sqrt[x]]+HPL[{-1,1,2},I Sqrt[x]]-HPL[{1,-1,-2},I Sqrt[x]]-HPL[{1,-1,2},I Sqrt[x]]-HPL[{1,1,-2},I Sqrt[x]]-HPL[{1,1,2},I Sqrt[x]])-2 (HPL[{-1,-2,-1},I Sqrt[x]]+HPL[{-1,-2,1},I Sqrt[x]]+HPL[{-1,2,-1},I Sqrt[x]]+HPL[{-1,2,1},I Sqrt[x]]-HPL[{1,-2,-1},I Sqrt[x]]-HPL[{1,-2,1},I Sqrt[x]]-HPL[{1,2,-1},I Sqrt[x]]-HPL[{1,2,1},I Sqrt[x]])-2 (HPL[{-2,-1,-1},I Sqrt[x]]+HPL[{-2,-1,1},I Sqrt[x]]+HPL[{-2,1,-1},I Sqrt[x]]+HPL[{-2,1,1},I Sqrt[x]]-HPL[{2,-1,-1},I Sqrt[x]]-HPL[{2,-1,1},I Sqrt[x]]-HPL[{2,1,-1},I Sqrt[x]]-HPL[{2,1,1},I Sqrt[x]]))+1/x 64 (-1+x) (HPL[{0},x] (HPL[{-1,-1,-1},I Sqrt[x]]-HPL[{-1,-1,1},I Sqrt[x]]+HPL[{-1,1,-1},I Sqrt[x]]-HPL[{-1,1,1},I Sqrt[x]]+HPL[{1,-1,-1},I Sqrt[x]]-HPL[{1,-1,1},I Sqrt[x]]+HPL[{1,1,-1},I Sqrt[x]]-HPL[{1,1,1},I Sqrt[x]])-2 (HPL[{-1,-1,-2},I Sqrt[x]]-HPL[{-1,-1,2},I Sqrt[x]]+HPL[{-1,1,-2},I Sqrt[x]]-HPL[{-1,1,2},I Sqrt[x]]+HPL[{1,-1,-2},I Sqrt[x]]-HPL[{1,-1,2},I Sqrt[x]]+HPL[{1,1,-2},I Sqrt[x]]-HPL[{1,1,2},I Sqrt[x]])-2 (HPL[{-1,-2,-1},I Sqrt[x]]-HPL[{-1,-2,1},I Sqrt[x]]+HPL[{-1,2,-1},I Sqrt[x]]-HPL[{-1,2,1},I Sqrt[x]]+HPL[{1,-2,-1},I Sqrt[x]]-HPL[{1,-2,1},I Sqrt[x]]+HPL[{1,2,-1},I Sqrt[x]]-HPL[{1,2,1},I Sqrt[x]])-2 (HPL[{-2,-1,-1},I Sqrt[x]]-HPL[{-2,-1,1},I Sqrt[x]]+HPL[{-2,1,-1},I Sqrt[x]]-HPL[{-2,1,1},I Sqrt[x]]+HPL[{2,-1,-1},I Sqrt[x]]-HPL[{2,-1,1},I Sqrt[x]]+HPL[{2,1,-1},I Sqrt[x]]-HPL[{2,1,1},I Sqrt[x]]))-(256 (-1+x) HPL[{-1,-1,-1,0},x])/x+(64 (-1+x) HPL[{-1,-1,0,0},x])/x-(48 (-1+x) HPL[{-1,0,0,0},x])/x+(32 x HPL[{0,0,0,0},x])/(1-x)+(64 (6+Pi^2/3+6 x+(Pi^2 x)/3-(Pi^4 x)/18-Zeta[3]-x Zeta[3]))/(1+x)+(16 HPL[{0},x] (-12+Pi^2/3-12 x+(Pi^2 x)/3+9 x Zeta[3]))/(1+x)-(32 HPL[{-1},x] (Pi^2/3+Pi^2 x+(2 Pi^2 x^2)/3-2 Zeta[3]+5 x^2 Zeta[3]))/(x (1+x));


==> anc/trajectories_3loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    238256,       6932]
NotebookOptionsPosition[    234424,       6809]
NotebookOutlinePosition[    234803,       6826]
CellTagsIndexPosition[    234760,       6823]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["High-energy rapidity evolution to three loops in planar N=4 super \
Yang-Mills",
  FontSize->36],
 StyleBox["(S.Caron-Huot& M.Herranen)\n",
  FontSize->18],
 StyleBox["This notebook, attached to the arXiv submission of the paper, \
evaluates the one-,two- and three-loop regge trajectory of the BFKL Pomeron",
  FontSize->24]
}], "Chapter",
 CellChangeTimes->{{3.6612000717310743`*^9, 3.6612001051622343`*^9}, {
  3.6612001478884153`*^9, 3.6612002534882097`*^9}, {3.661206685159642*^9, 
  3.661206701392222*^9}, {3.670575404860943*^9, 3.670575461290523*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.670318869259961*^9, 3.670318873118628*^9}}],

Cell["\<\
The linearized evolution, on translation-invariant states, is expressed in \
(5.4) the paper as: -d/d\\eta U(x) = (\\gamma_K K^(1) +2C)U(x) -\\int \
d^2y/(\\pi |y|^2) H(y) U(xy), where U is a color dipole and x and y are \
complex numbers (representing its size in the transverse plane). K^(1) is the \
one-loop evolution and the main kernel sits in H(y). It involves somewhat \
nasty transcendental functions.

The sane and effortless way to deal with these functions is to dump their \
derivatives into a (triangular) matrix differential equation: d g_i = (dA)_ij \
g_j; this gives the derivatives of the most transcendental functions in terms \
of the simpler ones. The differental equation needs one boundary condition, \
its value at y=0, recorded in \
\[OpenCurlyQuote]valueatorigin\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{{3.661169768293848*^9, 3.661169959223411*^9}, {
   3.661170109663465*^9, 3.661170170786685*^9}, {3.661172356037059*^9, 
   3.66117236095347*^9}, {3.661177457915856*^9, 3.661177530412318*^9}, 
   3.661177561419251*^9, {3.66117916712871*^9, 3.6611791852417173`*^9}, {
   3.661183525146543*^9, 3.66118357714503*^9}, {3.661198267926861*^9, 
   3.661198293525937*^9}, 3.661200138968512*^9, {3.661200279904319*^9, 
   3.661200350485787*^9}, {3.661248179822603*^9, 3.66124828589079*^9}, {
   3.6612493040530243`*^9, 3.661249315413142*^9}, 3.6705754766671543`*^9, {
   3.670575575640934*^9, 3.670575593832872*^9}, {3.6705756254088182`*^9, 
   3.670575677071026*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"valueatorigin", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "10"}], 
      RowBox[{"Z", "[", "4", "]"}]}], ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "10"}], 
      RowBox[{"Z", "[", "4", "]"}]}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", 
     ",", "3", ",", "3", ",", "4", ",", "3", ",", "3", ",", "4", ",", "4"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amatrix", "=", 
   RowBox[{"{", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"integrals", " ", "1"}], "-", "9"}], ":", " ", 
       RowBox[{
       "simple", " ", "functions", " ", "of", " ", "weights", " ", "0"}]}], 
      ",", "1", ",", "2."}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", "yb"}]}], "]"}], ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", 
       RowBox[{"Log", "[", "y", "]"}], ",", "0", ",", "0", ",", "0", ",", "0",
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", 
       RowBox[{"Log", "[", "yb", "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"I", " ", 
            RowBox[{"Sqrt", "[", "y", "]"}], " ", 
            RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"I", " ", 
            RowBox[{"Sqrt", "[", "y", "]"}], " ", 
            RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}], ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"10", "-", "17"}], ":", " ", 
       RowBox[{
       "weight", " ", "3", " ", "integrals", " ", "which", " ", "appear", " ",
         "in", " ", "the", " ", "derivative", " ", "of", " ", 
        RowBox[{
         RowBox[{"g", "[", "17", "]"}], "."}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"y", " ", "yb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "yb", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "yb", "]"}]}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "y", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "+", 
        RowBox[{"Log", "[", "yb", "]"}]}], ",", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "yb"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"y", "^", "2"}], "/", "yb"}], "]"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"yb", "^", "2"}], "/", "y"}], "]"}], ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Z", "[", "2", "]"}], "/", "2"}], 
        RowBox[{"Log", "[", 
         RowBox[{"y", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}], "^", "2"}]}], "]"}]}], ",", 
       "0", ",", "0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"Log", "[", "y", "]"}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "yb"}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"y", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], " ", 
          RowBox[{"yb", "^", "2"}]}], "]"}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "y", "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Z", "[", "2", "]"}]}], 
        RowBox[{"Log", "[", 
         RowBox[{"y", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"y", " ", "yb"}]}], ")"}], "^", "2"}]}]}], "]"}]}], ",",
        "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "y"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "yb"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"y", "/", "yb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"yb", "/", "y"}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"y", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "yb", "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "yb"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"yb", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0",
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Z", "[", "2", "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0",
        ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0",
        ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"I", " ", 
             RowBox[{"Sqrt", "[", "y", "]"}], " ", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0",
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "y", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "+", 
        RowBox[{"Log", "[", "yb", "]"}]}], ",", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "yb"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "yb", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"Log", "[", "y", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "yb", "]"}]}]}], ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Z", "[", "2", "]"}]}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", "0", ",", "0", 
       ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}]}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"y", "/", "yb"}], "]"}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "yb"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"y", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], " ", "yb"}], ")"}]}], "]"}], ",", 
       
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"y", " ", "yb", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "yb"}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}]}], ")"}]}], "]"}], 
       ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", 
             RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], "]"}]}], ",", "0",
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"g", "[", "18", "]"}], ":", " ", 
       RowBox[{
       "the", " ", "special", " ", "function", " ", "multiplying", " ", 
        RowBox[{
         RowBox[{"16", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}]}], " ", "in", " ", "H", 
        RowBox[{
         RowBox[{"(", "y", ")"}], "."}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Z", "[", "3", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "y"}], "]"}]}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "yb"}], "]"}], "+", 
          RowBox[{
           RowBox[{"9", "/", "2"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"y", " ", "yb"}], "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], " ", 
        RowBox[{"Log", "[", "y", "]"}]}], ",", 
       RowBox[{"2", 
        RowBox[{"Z", "[", "2", "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{"y", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", "yb"}], ")"}]}], ")"}]}]}], "]"}]}], ",", "0",
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"3", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "yb"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"y", " ", "yb"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"y", " ", "yb"}]}], "]"}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", 
                 RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", 
               RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "y", "]"}], " ", 
               RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", 
                 RowBox[{"Sqrt", "[", "y", "]"}]}], ")"}], "/", 
               RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "y", "]"}], " ", 
               RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "y", "]"}], "/", "2"}], "-", 
        RowBox[{
         RowBox[{"Log", "[", "yb", "]"}], "/", "2"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"y", " ", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"19", "-", "20"}], ":", " ", 
        RowBox[{"parity", " ", "conjugates", " ", "of", " ", "11"}]}], ",", 
       "12", ",", " ", 
       RowBox[{
       "needed", " ", "to", " ", "write", " ", "derivatives", " ", "of", " ", 
        
        RowBox[{
         RowBox[{"g", "[", "21", "]"}], "."}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}], "]"}]}], ",", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "yb", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "y", "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "yb", "]"}]}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"y", "^", "2"}], "/", "yb"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"yb", "^", "2"}], "/", "y"}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "yb"}], ")"}]}], "]"}]}]}], ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "yb"}], "]"}], " ", 
         RowBox[{"Z", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Log", "[", "yb", "]"}], " ", 
         RowBox[{"Z", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], "]"}], " ", 
         RowBox[{"Z", "[", "2", "]"}]}]}], ",", "0", ",", "0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"Log", "[", "yb", "]"}]}], ",", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "yb", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}], "]"}]}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "yb", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "y"}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"y", "^", "2"}], " ", "yb", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "yb"}], ")"}], "^", "2"}]}], "]"}]}], ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"g", "[", "21", "]"}], ":", " ", 
       RowBox[{"the", " ", "parity", " ", "conjugate", " ", "of", " ", 
        RowBox[{"g", "[", "18", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Z", "[", "3", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "y"}], "]"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "yb"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"9", "/", "2"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"y", " ", "yb"}], "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Z", "[", "2", "]"}]}], "/", "2"}], " ", 
        RowBox[{"Log", "[", "yb", "]"}]}], ",", 
       RowBox[{"2", 
        RowBox[{"Z", "[", "2", "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{"yb", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"y", " ", "yb"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "y"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", "yb"}], ")"}]}], ")"}]}]}], "]"}]}], ",", "0",
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "y"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], ")"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "y", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"y", " ", "yb"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"y", " ", "yb"}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"y", " ", "yb"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"y", " ", "yb"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"y", " ", "yb"}]}], "]"}]}], ",", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", 
                 RowBox[{"Sqrt", "[", "yb", "]"}]}], ")"}], "/", 
               RowBox[{"Sqrt", "[", "y", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "y", "]"}], " ", 
               RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", " ", 
                 RowBox[{"Sqrt", "[", "yb", "]"}]}], ")"}], "/", 
               RowBox[{"Sqrt", "[", "y", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "y", "]"}], " ", 
               RowBox[{"Sqrt", "[", "yb", "]"}]}]}], ")"}]}], ")"}]}], 
         "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"y", "/", "yb"}], "]"}], "/", "2"}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"y", "+", "yb"}], ")"}], "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"y", " ", "yb"}], ")"}]}], "]"}]}], ",", "0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], "/", "y"}], "]"}], ",",
        " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "y"}], ")"}], "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "yb"}], ")"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"y", " ", "yb"}], ")"}]}], "]"}], ",", "0", ",", "0"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"22", ":", " ", 
        RowBox[{"simple", " ", 
         RowBox[{"Log", "^", 
          RowBox[{"4", "[", 
           RowBox[{"y", " ", "yb"}], "]"}]}], " ", "function"}]}], ",", " ", 
       RowBox[{"which", " ", "multiplies", " ", 
        RowBox[{
         RowBox[{"32", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "yb"}], ")"}]}], " ", "in", " ", "H", 
        RowBox[{
         RowBox[{"(", "y", ")"}], "."}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"Log", "[", 
        RowBox[{"y", " ", "yb"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.66117454171318*^9, 3.661174546182843*^9}, {
  3.661183593095662*^9, 3.661183635161212*^9}, {3.6612481943464518`*^9, 
  3.661248198552968*^9}}],

Cell["\<\
From the above Amatrix, with a simple algorithm we can project H(y) onto \
angular momentum eigenstate m (that is, writing y=t z,yb=t/z, where t is real \
and |z|=1, we compute \\oint dz/z z^m H(y)). The trick is to first integrate \
by parts to remove total derivatives with respect to z, leaving only pure \
transcendental integrals (characterized by having z-dependence of the form \
\[OpenCurlyQuote]d\\log(z-#) g[_]\[CloseCurlyQuote]). Then the pure \
transcendental integrals are computed by successively taking derivatives with \
respect to t, using the boundary condition at t=0.\
\>", "Text",
 CellChangeTimes->{{3.661172303824016*^9, 3.661172534985524*^9}, {
  3.661172594578821*^9, 3.6611726843117323`*^9}, {3.661177570104619*^9, 
  3.661177713231194*^9}, {3.661179214290316*^9, 3.661179244362677*^9}, {
  3.6611983065431423`*^9, 3.661198334093902*^9}, {3.661200373436562*^9, 
  3.66120039715659*^9}, {3.661591501575172*^9, 3.661591526375025*^9}, {
  3.662122220263998*^9, 3.662122225188546*^9}}],

Cell[TextData[{
 "The engine for both steps is partial fractions: first with respect to z, \
but then also t. In all cases there are no singularities stronger than single \
poles, but for m\\neq 0 there is also a polynomial part (in z), which needs \
to be removed by integration-by-parts. Special attention is also required for \
denominators 1/(z^2+1) or 1/(t^2+1), which ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s Apart[] may not automatically break up."
}], "Text",
 CellChangeTimes->{{3.661172723474351*^9, 3.661172744400012*^9}, {
  3.661173381351506*^9, 3.6611734160250483`*^9}, {3.661173475213456*^9, 
  3.6611736504268217`*^9}, {3.661173991628365*^9, 3.661174004352398*^9}, {
  3.661174603378879*^9, 3.661174629805973*^9}, {3.661174675921485*^9, 
  3.66117468979286*^9}, {3.6611747529975147`*^9, 3.661174754077422*^9}, {
  3.661177721511495*^9, 3.661177739590583*^9}, {3.661179247726622*^9, 
  3.661179267268354*^9}, {3.661183710316057*^9, 3.6611837747015877`*^9}, {
  3.661198339230329*^9, 3.661198357165906*^9}, {3.6612004018365726`*^9, 
  3.66120040190865*^9}, {3.661591549143486*^9, 3.661591551103006*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"partial", " ", 
      RowBox[{"fraction", " ", "'"}], 
      RowBox[{"input", "'"}], " ", "with", " ", "respect", " ", 
      RowBox[{"to", " ", "'"}], 
      RowBox[{"var", "'"}]}], ";", " ", 
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "poles", " ", "in", " ", "terms", " ", 
       RowBox[{"of", " ", "'"}], 
       RowBox[{"Int", "[", "i", "]"}]}], "=", 
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"var", "+", "i"}], ")"}], "'"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "plus", " ", "a", " ", "primitive", " ", "for", " ", "the", " ", 
      "polynomial", " ", "part", " ", "in", " ", "terms", " ", 
      RowBox[{"of", " ", "'"}], 
      RowBox[{"der", "[", "i", "]"}]}], "=", 
     RowBox[{"d", 
      RowBox[{
       RowBox[{"(", "i", ")"}], "/", 
       RowBox[{"dvar", "'"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"partialfraction", "[", 
     RowBox[{"input_", ",", "var_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr", "=", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Apart", "[", 
           RowBox[{"input", ",", "var"}], "]"}], "]"}], "/.", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "var"}], "\[RuleDelayed]", 
            RowBox[{"Int", "[", "0", "]"}]}], ",", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a_:", "1"}], ")"}], "var"}], "+", "b_"}], ")"}]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"a", "+", 
                RowBox[{"D", "[", 
                 RowBox[{"b", ",", "var"}], "]"}]}], ")"}]}], 
             RowBox[{"Int", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"b", "/.", 
                 RowBox[{"var", "\[RuleDelayed]", "0"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"a", "+", 
                 RowBox[{"D", "[", 
                  RowBox[{"b", ",", "var"}], "]"}]}], ")"}]}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"var", "^", "2"}], "+", "1"}], ")"}]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"I", " ", 
              RowBox[{
               RowBox[{"Int", "[", "I", "]"}], "/", "2"}]}], "-", 
             RowBox[{"I", " ", 
              RowBox[{
               RowBox[{"Int", "[", 
                RowBox[{"-", "I"}], "]"}], "/", "2"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"var", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"var", "^", "2"}], "+", "1"}], ")"}]}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{
              RowBox[{"Int", "[", "I", "]"}], "/", "2"}], "+", 
             RowBox[{
              RowBox[{"Int", "[", 
               RowBox[{"-", "I"}], "]"}], "/", "2"}]}]}]}], "}"}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"der", "[", 
           RowBox[{"Expand", "@", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"expr", "/.", 
               RowBox[{
                RowBox[{"Int", "[", "_", "]"}], "\[RuleDelayed]", "0"}]}], 
              ",", "var"}], "]"}]}], "]"}], "+", 
          RowBox[{"(", 
           RowBox[{"expr", "-", 
            RowBox[{"(", 
             RowBox[{"expr", "/.", 
              RowBox[{
               RowBox[{"Int", "[", "_", "]"}], "\[RuleDelayed]", "0"}]}], 
             ")"}]}], ")"}]}], "/.", 
         RowBox[{
          RowBox[{"der", "[", "0", "]"}], "\[RuleDelayed]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"der", "[", "i_Plus", "]"}], "\[RuleDelayed]", 
         RowBox[{"der", "/@", "i"}]}]}], "/.", 
       RowBox[{
        RowBox[{"der", "[", 
         RowBox[{
          RowBox[{"var", "^", 
           RowBox[{"(", 
            RowBox[{"p_:", "1"}], ")"}]}], " ", "j_"}], "]"}], 
        "\[RuleDelayed]", 
        RowBox[{"j", " ", 
         RowBox[{"der", "[", 
          RowBox[{"var", "^", "p"}], "]"}]}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"intlog", "[", 
       RowBox[{"int_", ",", "log_"}], "]"}], ":", " ", 
      RowBox[{"look", "-", 
       RowBox[{
       "up", " ", "table", " ", "for", " ", "the", " ", "derivative", " ", 
        RowBox[{
         RowBox[{"d", "/", "dt"}], " ", "\\", "int"}], " ", 
        RowBox[{"dz", "/", 
         RowBox[{"(", 
          RowBox[{"z", "+", "int"}], ")"}]}], 
        RowBox[{"Log", "[", "log", "]"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "after", " ", "integration", " ", "by", " ", "part", " ", "has", " ", 
       "been", " ", "applied", " ", "to", " ", "move", " ", "the", " ", 
       "derivative", " ", "onto", " ", "the", " ", "log", " ", "and", " ", 
       "partial"}], "-", 
      RowBox[{"fractionning", " ", "out", " ", "the", " ", 
       RowBox[{"result", "."}]}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "t"}], "-", 
      RowBox[{
      "dependence", " ", "of", " ", "the", " ", "residues", " ", "is", " ", 
       "immediately", " ", "written", " ", "also", " ", "in", " ", "d"}], "-", 
      RowBox[{"log", " ", "form"}]}], ",", " ", 
     RowBox[{"expressed", " ", "in", " ", "terms", " ", "of", " ", 
      RowBox[{"t", "^", "2"}], " ", "as", " ", "much", " ", "as", " ", 
      "possible"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", "intlog", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intlog", "[", 
     RowBox[{"int_", ",", "log_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"intlog", "[", 
      RowBox[{"int", ",", "log"}], "]"}], "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"partialfraction", "[", 
         RowBox[{
          RowBox[{"Factor", "@", 
           RowBox[{"Det", "@", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z", "+", "int"}], ",", 
                 RowBox[{"PowerExpand", "[", 
                  RowBox[{"log", "/.", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"y", "\[RuleDelayed]", 
                    RowBox[{"t", " ", "z"}]}], ",", 
                    RowBox[{"yb", "\[RuleDelayed]", 
                    RowBox[{"t", "/", "z"}]}]}], "}"}]}], "]"}]}], "}"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"z", ",", "t"}], "}"}], "}"}]}], "]"}]}]}], ",", 
          "z"}], "]"}], ",", 
        RowBox[{"Int", "[", "_", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"partialfraction", "[", 
           RowBox[{"#", ",", "t"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"Int", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"Switch", "[", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{"Log", "[", 
               RowBox[{"t", "^", "2"}], "]"}]}], ",", "1", ",", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                RowBox[{"t", "^", "2"}]}], "]"}], "-", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "t"}], "]"}]}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "t"}], "]"}], ",", 
             RowBox[{"-", "I"}], ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"t", "^", "2"}]}], "]"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"I", " ", "t"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"I", " ", "t"}]}], ")"}]}], "]"}]}], ")"}]}], ",",
              "I", ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"1", "+", 
                  RowBox[{"t", "^", "2"}]}], "]"}], "-", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"I", " ", "t"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"I", " ", "t"}]}], ")"}]}], "]"}]}], ")"}]}]}], 
            "]"}]}]}], "&"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"derivegs", "[", "expr_", "]"}], ":", " ", 
     RowBox[{
      RowBox[{"use", " ", "the", " ", "A"}], "-", 
      RowBox[{
      "matrix", " ", "to", " ", "replace", " ", "the", " ", "g", " ", 
       "functions", " ", "by", " ", "their", " ", "derivatives"}]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"derivegs", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{
        RowBox[{"g", "[", "k_", "]"}], "\[RuleDelayed]", 
        RowBox[{"UnitVector", "[", 
         RowBox[{
          RowBox[{"Length", "[", "Amatrix", "]"}], ",", "k"}], "]"}]}]}], 
      ")"}], ".", "Amatrix", ".", 
     RowBox[{"Array", "[", 
      RowBox[{"g", ",", 
       RowBox[{"Length", "[", "Amatrix", "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integrateoverz", "[", "input_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr", "=", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"input", "/", "z"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"y", "\[Rule]", 
              RowBox[{"t", " ", "z"}]}], ",", 
             RowBox[{"yb", "\[Rule]", 
              RowBox[{"t", "/", "z"}]}]}], "}"}]}], ",", 
          RowBox[{"g", "[", "_", "]"}], ",", 
          RowBox[{
           RowBox[{"partialfraction", "[", 
            RowBox[{"#", ",", "z"}], "]"}], "&"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Remove", " ", "all", " ", "total", " ", "derivatives", " ", 
         RowBox[{"(", 
          RowBox[{"'", 
           RowBox[{"der", "'"}], " ", "from", " ", "the", " ", "partial", " ",
            "fraction"}], ")"}]}], ",", " ", 
        RowBox[{"using", " ", "integration", " ", "by", " ", 
         RowBox[{"parts", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expr", "=", 
        RowBox[{"FixedPoint", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"Int", "[", "_", "]"}], "|", 
               RowBox[{"der", "[", "_", "]"}]}], ",", "Expand"}], "]"}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"der", "[", "i_", "]"}], "j_"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"derivegs", "[", "j", "]"}], "/.", 
               RowBox[{
                RowBox[{"Log", "[", "k_", "]"}], "\[RuleDelayed]", 
                RowBox[{"partialfraction", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "i"}], " ", 
                   RowBox[{"Factor", "@", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Log", "[", 
                    RowBox[{"PowerExpand", "[", 
                    RowBox[{"k", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"y", "\[Rule]", 
                    RowBox[{"t", " ", "z"}]}], ",", 
                    RowBox[{"yb", "\[Rule]", 
                    RowBox[{"t", "/", "z"}]}]}], "}"}]}], "]"}], "]"}], ",", 
                    "z"}], "]"}]}]}], ",", "z"}], "]"}]}]}], ")"}]}]}], "&"}],
           ",", "expr", ",", "5"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "Successively", " ", "take", " ", "derivatives", " ", "with", " ", 
          "respect", " ", "to", " ", "t", " ", "until", " ", "the", " ", 
          "z"}], "-", 
         RowBox[{"integral", " ", "becomes", " ", 
          RowBox[{"empty", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FixedPoint", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"Int", "[", "_", "]"}], "[", "___", "]"}], ",", 
              "Expand"}], "]"}], "/.", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Int", "[", "i_", "]"}], "[", "sym___", "]"}], "j_"}], 
             "\[RuleDelayed]", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "/.", 
                 RowBox[{
                  RowBox[{"g", "[", "k_", "]"}], "\[RuleDelayed]", 
                  RowBox[{"valueatorigin", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}]}], ")"}], 
               RowBox[{"Switch", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"0", "|", "t", "|", 
                  RowBox[{"-", "t"}]}], ",", 
                 RowBox[{"SB", "[", "sym", "]"}], ",", 
                 RowBox[{
                  RowBox[{"1", "/", "t"}], "|", 
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "t"}]}], ",", "0", ",", "_", ",", 
                 
                 RowBox[{
                  RowBox[{
                  "ThisShouldHaveVanishingCoefficient", "[", "i", "]"}], "[", 
                  "sym", "]"}]}], "]"}]}], "+", "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"derivegs", "[", "j", "]"}], "/.", 
                RowBox[{
                 RowBox[{"Log", "[", "k_", "]"}], "\[RuleDelayed]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"intlog", "[", 
                    RowBox[{"i", ",", "k"}], "]"}], "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Int", "[", "i1_", "]"}], 
                    RowBox[{"Log", "[", "k1_", "]"}]}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"Int", "[", "i1", "]"}], "[", 
                    RowBox[{"k1", ",", "sym"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}]}], "&"}], ",", 
          RowBox[{"expr", "/.", 
           RowBox[{
            RowBox[{"Int", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Int", "[", "i", "]"}], "[", "]"}]}]}], ",", "5"}], 
         "]"}], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"#", "/.", 
            RowBox[{"t", "\[RuleDelayed]", 
             RowBox[{"Sqrt", "[", "x", "]"}]}]}], ",", 
           RowBox[{"SB", "[", "___", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Together", "[", "#", "]"}], "/.", " ", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"-", "1"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}]}]}]}], "&"}]}], "]"}], 
         "&"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Actually", " ", "do", " ", "the", " ", "angular", " ", "momentum", " ", 
      "projection", " ", "of", " ", "H", 
      RowBox[{"(", "y", ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"of", " ", "the", " ", "two"}], "-", 
       RowBox[{"loop", " ", "and", " ", "three"}], "-", 
       RowBox[{"loop", " ", 
        RowBox[{"H", "[", "y", "]"}]}]}], ":"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2integrand", "[", 
     RowBox[{"m_Integer", "/;", 
      RowBox[{"m", "\[GreaterEqual]", "0"}]}], "]"}], ":=", 
    RowBox[{"integrateoverz", "[", 
     RowBox[{
      RowBox[{"z", "^", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "4", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}]}], "-", 
        RowBox[{"8", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "7", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}]}], "-", 
        RowBox[{"8", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "8", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "yb"}], ")"}]}]}]}], ")"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3integrand", "[", 
     RowBox[{"m_Integer", "/;", 
      RowBox[{"m", "\[GreaterEqual]", "0"}]}], "]"}], ":=", 
    RowBox[{"integrateoverz", "[", 
     RowBox[{
      RowBox[{"z", "^", "m"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "22", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}]}], "+", 
        RowBox[{"16", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "18", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "yb"}], ")"}]}]}], "+", 
        RowBox[{"16", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "[", "21", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "yb"}], ")"}]}]}]}], ")"}]}], 
     "]"}]}]}]}]], "Code",
 CellChangeTimes->{
  3.661159468552054*^9, {3.661159525550476*^9, 3.66115958351103*^9}, {
   3.661159669049039*^9, 3.661159715646738*^9}, {3.66115988951024*^9, 
   3.661159895998516*^9}, {3.6611599769722433`*^9, 3.661160043990094*^9}, {
   3.661160211384038*^9, 3.661160211834133*^9}, {3.661160246227689*^9, 
   3.66116025567662*^9}, {3.661161157194892*^9, 3.661161157614929*^9}, 
   3.661172703086183*^9, {3.6611727476701317`*^9, 3.661172885875853*^9}, {
   3.661173342938504*^9, 3.661173367959635*^9}, {3.661174104071829*^9, 
   3.661174212938273*^9}, 3.661174634731222*^9, {3.661174697326784*^9, 
   3.661174742160575*^9}, {3.661177879001315*^9, 3.661177977168082*^9}, {
   3.661178386665551*^9, 3.6611784177497396`*^9}, {3.6611836396054077`*^9, 
   3.661183639806266*^9}, {3.6611836716334047`*^9, 3.661183671914659*^9}, {
   3.661185785836054*^9, 3.6611857861391277`*^9}, {3.661198373316296*^9, 
   3.661198380322226*^9}, {3.661248305483572*^9, 3.6612483059087343`*^9}, {
   3.662122275597443*^9, 3.662122281322743*^9}}],

Cell["\<\
In the Fintegrand[]\[CloseCurlyQuote]s, SB[i___, j_] stands for the iterated \
integral \\int_ 0^x dx' SB[i](x\[CloseCurlyQuote]) d/dx'log (j), very similar \
to a Harmonic Polylogarithm, and x=|y|^2 represents the radial direction.\
\>", "Text",
 CellChangeTimes->{{3.66119842697083*^9, 3.661198430164764*^9}, {
  3.661200428828492*^9, 3.6612004624186163`*^9}, {3.661506532088626*^9, 
  3.661506532469919*^9}, {3.6705769708197393`*^9, 3.670576989787806*^9}, {
  3.670577391999538*^9, 3.6705773920451*^9}}],

Cell["\<\
Now we are ready to get the Pomeron Regge trajector, by taking the Mellin \
transform of the eigenvalue: F[m,\\nu]=\\int_0^1 dx x^(-1/2+i\\nu/2)F(m,x) \
(see eq.(5.12) of the paper).
The low-tech way to proceed is to series-expand and integrate termwise. The \
most efficient is to use the series around 0 in the interval 0..1/2, and \
around 1 for the interval 1/2..1; the number of terms needed is then just the \
number of desired digits in base 2, so this converges exponentially fast.  \
Furthermore, the same series data for a given m, once computed, can be used \
to get any value of \\nu.  Since the integral from 0 to 1/2 is computed \
analycally, the same code gives the analytic continuation to any complex \\nu.\
\>", "Text",
 CellChangeTimes->{{3.661185801962729*^9, 3.6611858525718193`*^9}, {
  3.661195486113353*^9, 3.6611956537300167`*^9}, {3.661198412811655*^9, 
  3.661198527731516*^9}, {3.661199013571871*^9, 3.6611991594990797`*^9}, {
  3.6612004719786158`*^9, 3.661200559618565*^9}, {3.661454784324288*^9, 
  3.661454792371258*^9}, {3.661591566071444*^9, 3.661591640103101*^9}, {
  3.670575706814983*^9, 3.670575793440469*^9}, {3.6705758485623217`*^9, 
  3.6705759440239687`*^9}}],

Cell["\<\
To series expand around 1, we need to transplant the iterated integrals from \
base point 0 to 1, which generates multi-zeta values. For self-completeness \
we tabulate the required ones here.\
\>", "Text",
 CellChangeTimes->{{3.670575798560069*^9, 3.670575835724069*^9}, {
  3.6705769967719507`*^9, 3.6705770200358677`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"smallZetaTable", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{"-", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"7", "/", "20"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{"-", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"Z", "[", "3", "]"}]}], ")"}], "/", "4"}], ")"}]}]}], ",", 
     
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{"-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Z", "[", "2", "]"}], "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{"-", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "12"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "4"}], "+", 
       RowBox[{
        RowBox[{"7", "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "2"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"3", "/", "40"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Z", "[", "3", "]"}], "/", "8"}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "6"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "4"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13", " ", 
          RowBox[{
           RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "8"}], "-", 
       RowBox[{
        RowBox[{"7", "/", "2"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "3"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "12"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "2", "]"}]}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", " ", 
          RowBox[{"Z", "[", "3", "]"}]}], ")"}], "/", "8"}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], "^", "2"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Z", "[", "3", "]"}], "/", "4"}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "8"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"Z", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"Z", "[", "2", "]"}], "^", "2"}], "/", "10"}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "24"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "+", 
       RowBox[{
        RowBox[{"7", "/", "8"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "24"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Z", "[", "2", "]"}], "^", "2"}], "/", "8"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "8"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "2"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          RowBox[{
           RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "40"}], 
       "-", 
       RowBox[{
        RowBox[{"5", "/", "8"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "4"}], "/", "8"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", " ", 
          RowBox[{
           RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "+", 
       RowBox[{
        RowBox[{"23", "/", "8"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "8"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "4"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"3", "/", "4"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}], " ", 
        RowBox[{"Z", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", " ", 
          RowBox[{
           RowBox[{"Z", "[", "2", "]"}], "^", "2"}]}], ")"}], "/", "5"}], "-", 
       RowBox[{
        RowBox[{"11", "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Z", "[", "3", "]"}]}]}]}]}], "}"}]}], ";"}]], "Code"],

Cell["\<\
The following code actually does the series expansions. The series around 0 \
is completely straightforward, just integrate the differential equation \
order-by-order. Series around 1 are the same, but there are additional \
constants (multi-zeta-values \
Z[a,b,c...]=MZV[{a,b,c...}]=Sum[\\infty>i_a>i_b>i_c...>=1] sign(a)^(i_a) \
/(i_a)^a sign(b)^(i_b) /(i_b)^b..). In order to allow this notebook to be \
self-contained, a table of the necessary constants is included.\
\>", "Text",
 CellChangeTimes->{{3.661195741557335*^9, 3.66119600612286*^9}, {
  3.6611971357171583`*^9, 3.661197141309252*^9}, {3.661198545063601*^9, 
  3.6611985714637327`*^9}, {3.661200578796309*^9, 3.661200602457121*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"get", " ", "the", " ", "multi"}], "-", "zeta", "-", 
     RowBox[{
     "values", " ", "arising", " ", "for", " ", "moving", " ", "base", " ", 
      "point", " ", "from", " ", "x"}]}], "=", 
    RowBox[{
     RowBox[{"0", " ", "to", " ", "x"}], "=", 
     RowBox[{"1", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SB0toSB1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SB", "[", "i__", "]"}], "\[RuleDelayed]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"SB", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"{", "i", "}"}], "[", 
               RowBox[{"[", 
                RowBox[{";;", "i1"}], "]"}], "]"}], ")"}]}], "/.", "SBtoZ"}], 
           ")"}], 
          RowBox[{"SB", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", "i", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i1", "+", "1"}], ";;"}], "]"}], "]"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i1", ",", "0", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "i", "}"}], "]"}]}], "}"}]}], "]"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"seriesSB", ":", " ", 
     RowBox[{"does", " ", "series", " ", "around", " ", "0"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seriesSB", "[", "order_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SB", "[", "i0___", "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"SB", "[", "i0", "]"}], "[", "1", "]"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SB", "[", 
             RowBox[{"i_", ",", "j___"}], "]"}], "[", "series_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"SB", "[", "j", "]"}], "[", 
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"Normal", "@", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"series", " ", 
                  RowBox[{"Factor", "@", 
                   RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Log", "[", "i", "]"}], ",", "x"}], "]"}]}]}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], 
              ",", "x"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"SB", "[", "]"}], "[", "series_", "]"}], "\[RuleDelayed]", 
           RowBox[{"Expand", "[", "series", "]"}]}]}], "}"}]}], ")"}]}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"seriesexpansions", ":", " ", 
     RowBox[{
     "find", " ", "series", " ", "around", " ", "0", " ", "and", " ", "1"}]}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"seriesexpansions", "[", "order_", "]"}], "[", "input_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ser0", ",", "ser1A", ",", "ser1B"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ser0", "=", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"input", "/.", 
               RowBox[{"seriesSB", "[", "order", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", 
           
           RowBox[{
            RowBox[{"Z", "[", "i_", "]"}], "\[RuleDelayed]", 
            RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "x", ",", "Expand"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"for", " ", "around", " ", "1"}], ":", " ", 
          RowBox[{"separate", " ", "the", " ", "terms", " ", 
           RowBox[{"with", " ", "\\", "sqrt"}], 
           RowBox[{"{", "x", "}"}], " ", 
           RowBox[{"(", 
            RowBox[{"'", 
             RowBox[{"A", "'"}]}], ")"}], " ", "from", " ", "the", " ", 
           "rest", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"'", 
              RowBox[{"B", "'"}]}], ")"}], ".", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "This", " ", "is", " ", "only", " ", "relevant", " ", "for", 
               " ", "m"}], "\[GreaterEqual]", 
              RowBox[{"2", " ", 
               RowBox[{"even", "."}]}]}], ")"}]}], " ", 
           RowBox[{"For", " ", "'"}], 
           RowBox[{"A", "'"}]}]}], ",", " ", 
         RowBox[{
         "expand", " ", "around", " ", "0", " ", "with", " ", "variable", " ", 
          RowBox[{"x", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}]}], ",", " ", 
         RowBox[{
         "since", " ", "these", " ", "terms", " ", "have", " ", "no", " ", 
          "singularity", " ", "at", " ", "1.", " ", 
          RowBox[{"For", " ", "'"}], 
          RowBox[{"B", "'"}]}], ",", " ", 
         RowBox[{
         "shift", " ", "the", " ", "base", " ", "point", " ", "to", " ", 
          "1"}], ",", " ", 
         RowBox[{
          RowBox[{
          "which", " ", "comes", " ", "at", " ", "the", " ", "cost", " ", 
           "of", " ", "some", " ", "multi"}], "-", "zeta", "-", 
          RowBox[{"values", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tt", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ser1A", ",", "ser1B"}], "}"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"#", ",", 
             RowBox[{"input", "-", "#"}]}], "}"}], "&"}], "@", 
          RowBox[{"(", 
           RowBox[{"input", "/.", 
            RowBox[{
             RowBox[{"SB", "[", 
              RowBox[{"i___", "/;", 
               RowBox[{"FreeQ", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", 
                 RowBox[{"Sqrt", "[", "x", "]"}]}], "]"}]}], "]"}], 
             "\[RuleDelayed]", "0"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ser1A", "=", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Normal", "@", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ser1A", "/.", 
                 RowBox[{"x", "\[RuleDelayed]", 
                  RowBox[{"x", "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}]}]}], "/.", 
                RowBox[{"seriesSB", "[", "order", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"Z", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "x", ",", "Expand"}], 
          "]"}], "/.", 
         RowBox[{"x", "\[RuleDelayed]", 
          RowBox[{"x", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ser1B", "=", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Normal", "@", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Collect", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"ser1B", "/.", "SB0toSB1"}], "/.", 
                    "smallZetaTable"}], ",", 
                   RowBox[{"SB", "[", "___", "]"}], ",", "Together"}], "]"}], 
                 "/.", 
                 RowBox[{"x", "\[RuleDelayed]", 
                  RowBox[{"1", "-", "x"}]}]}], "/.", 
                RowBox[{"seriesSB", "[", "order", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"Z", "[", "i_", "]"}], "\[RuleDelayed]", 
             RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "x", ",", "Expand"}], 
          "]"}], "/.", 
         RowBox[{"x", "\[RuleDelayed]", 
          RowBox[{"1", "-", "x"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"ser0", ",", 
         RowBox[{"ser1A", "+", "ser1B"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"code", " ", "to", " ", "evaluate", " ", "the", " ", 
       RowBox[{"HPL", "'"}], "s", " ", "at", " ", "1"}], ":", " ", 
      RowBox[{
      "first", " ", "remove", " ", "the", " ", "divergent", " ", "logs", " ", 
       "in", " ", "the", " ", "limits", " ", "x", " ", "to", " ", "0", " ", 
       "and", " ", "1"}]}], ",", " ", 
     RowBox[{
      RowBox[{"then", " ", "use", " ", "the", " ", "tabulated", " ", "Zeta"}],
       "-", 
      RowBox[{"values", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "the", " ", "next", " ", "few", " ", "lines", " ", "of", " ", "code", 
        " ", "achieve", " ", "the", " ", "same", " ", "as", " ", 
        RowBox[{"HPLLogExtract", "[", "#", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "0", "}"}], "|", 
             RowBox[{"{", "1", "}"}]}], ",", "x"}], "]"}], "\[RuleDelayed]", 
          "0"}], ",", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{"i_", ",", "x"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"MZV", "[", "i", "]"}]}]}], "}"}]}], "&"}], ",", " ", 
     RowBox[{
     "but", " ", "do", " ", "not", " ", "require", " ", "loading", " ", "any",
       " ", "external", " ", 
      RowBox[{"package", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"shuffleregulateSB", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SB", "[", 
         RowBox[{"x", ",", "i___"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"len", "=", 
            RowBox[{
             RowBox[{"LengthWhile", "[", 
              RowBox[{
               RowBox[{"{", "i", "}"}], ",", 
               RowBox[{
                RowBox[{"MatchQ", "[", 
                 RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "]"}], "+", "1"}]}],
            "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "len"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", "x", "]"}], 
              RowBox[{"SB", "[", "i", "]"}]}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Insert", "[", 
                RowBox[{
                 RowBox[{"SB", "[", "i", "]"}], ",", "x", ",", "p"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"len", "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"{", "i", "}"}], "]"}], "+", "1"}]}], "}"}]}], 
              "]"}]}], ")"}]}]}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SB", "[", 
         RowBox[{"i___", ",", 
          RowBox[{"1", "-", "x"}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"len", "=", 
            RowBox[{
             RowBox[{"LengthWhile", "[", 
              RowBox[{
               RowBox[{"Reverse", "[", 
                RowBox[{"{", "i", "}"}], "]"}], ",", 
               RowBox[{
                RowBox[{"MatchQ", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"1", "-", "x"}]}], "]"}], "&"}]}], "]"}], "+", 
             "1"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "len"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "x"}], "]"}], 
              RowBox[{"SB", "[", "i", "]"}]}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Insert", "[", 
                RowBox[{
                 RowBox[{"SB", "[", "i", "]"}], ",", 
                 RowBox[{"1", "-", "x"}], ",", "p"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"{", "i", "}"}], "]"}], "+", "1", "-", "len"}]}], 
                "}"}]}], "]"}]}], ")"}]}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SBtoZ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SB", "[", "i___", "]"}], "\[RuleDelayed]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"reg", "=", 
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SB", "[", "i", "]"}], "//.", "shuffleregulateSB"}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", "x", "]"}], "|", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "x"}], "]"}]}], "\[RuleDelayed]", "0"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"reg", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"SB", "[", "]"}], "\[RuleDelayed]", "1"}], ",", 
            RowBox[{
             RowBox[{"SB", "[", "i1__", "]"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Z", "@@", 
                 RowBox[{"Reverse", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Switch", "[", 
                    RowBox[{"#", ",", "x", ",", "0", ",", 
                    RowBox[{"1", "-", "x"}], ",", "1", ",", 
                    RowBox[{"1", "+", "x"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", 
                   RowBox[{"{", "i1", "}"}]}], "]"}]}], "//.", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Z", "[", 
                  RowBox[{"j1___", ",", "0", ",", 
                   RowBox[{"k_Integer", "/;", 
                    RowBox[{"!", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"k", ",", "0"}], "]"}]}]}], ",", "j2___"}], "]"}],
                  "\[RuleDelayed]", 
                 RowBox[{"Z", "[", 
                  RowBox[{"j1", ",", 
                   RowBox[{"k", "+", 
                    RowBox[{"Sign", "[", "k", "]"}]}], ",", "j2"}], "]"}]}]}],
                "/.", 
               RowBox[{
                RowBox[{"Z", "[", "j__", "]"}], "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", 
                  RowBox[{"Length", "[", 
                   RowBox[{"{", "j", "}"}], "]"}]}], 
                 RowBox[{"Z", "@@", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"{", "j", "}"}], 
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{"Sign", "[", 
                    RowBox[{
                    RowBox[{"{", "j", "}"}], "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], ",", "1"}], 
                    "]"}]}], ")"}]}]}]}]}], ")"}]}]}], "}"}]}]}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"MellinN", "=", " ", 
     RowBox[{
      RowBox[{
      "Mellin", " ", "transform", " ", "of", " ", "a", " ", "function", " ", 
       "given", " ", "its", " ", "series", " ", "at", " ", "0", " ", "and", 
       " ", "1"}], ":"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MellinN", "[", "pow_", "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"seriesat0_", ",", "seriesat1_"}], "}"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"res0", ",", "ser1A", ",", "ser1B"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}], 
             RowBox[{"Log", "[", "x", "]"}], "seriesat0"}], "]"}], "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "^", "i_"}], " ", 
             RowBox[{
              RowBox[{"Log", "[", "x", "]"}], "^", 
              RowBox[{"(", 
               RowBox[{"j_:", "1"}], ")"}]}]}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"intxlog", "[", 
               RowBox[{"j", "-", "1"}], "]"}], "/.", 
              RowBox[{"p", "\[RuleDelayed]", 
               RowBox[{"(", 
                RowBox[{"i", "+", "pow", "-", 
                 RowBox[{"1", "/", "3"}]}], ")"}]}]}], ")"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Z", "[", "i_", "]"}], "\[RuleDelayed]", 
           RowBox[{"Zeta", "[", "i", "]"}]}]}], ",", "prec"}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "pow"}], "  ", "seriesat1"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"1", "/", "2"}], ",", "1"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], 
     "]"}]}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"look", "-", 
      RowBox[{
      "up", " ", "table", " ", "for", " ", "the", " ", "basic", " ", 
       "integral", " ", "from", " ", "0", " ", "to", " ", 
       RowBox[{"1", "/", "2"}]}]}], ",", " ", 
     RowBox[{"done", " ", 
      RowBox[{"analytically", ":"}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", "intxlog", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intxlog", "[", "nlogs_", "]"}], ":=", 
    RowBox[{
     RowBox[{"intxlog", "[", "nlogs", "]"}], "=", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "^", "p"}], " ", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "^", "nlogs"}]}], ",", "x"}], "]"}],
       "/.", 
      RowBox[{"x", "\[RuleDelayed]", 
       RowBox[{"1", "/", "2"}]}]}]}]}]}]}]], "Code",
 CellChangeTimes->{{3.661196014346396*^9, 3.661196016924217*^9}, {
  3.661196105132622*^9, 3.66119612156443*^9}, {3.661196167132321*^9, 
  3.661196168289544*^9}, {3.6611968386086407`*^9, 3.6611970738653803`*^9}, {
  3.661198580283799*^9, 3.6611986718226633`*^9}, {3.661200613932108*^9, 
  3.661200724628263*^9}, {3.661204774050047*^9, 3.661204775325742*^9}, {
  3.6612386388491592`*^9, 3.661238723111373*^9}, {3.670318928539476*^9, 
  3.670318928872986*^9}, {3.670575955464704*^9, 3.670575994053071*^9}, {
  3.67057602965489*^9, 3.67057609593497*^9}, {3.670577051110793*^9, 
  3.670577100167542*^9}}],

Cell["\<\
Prepare the series expansion of the Mellin integrand, for a given angular \
momentum m, to a given order:\
\>", "Text",
 CellChangeTimes->{{3.6705761176671*^9, 3.670576140107629*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"F2series", ",", "F3series"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2series", "[", 
   RowBox[{"m_", ",", "order_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F2series", "[", 
    RowBox[{"m", ",", "order"}], "]"}], "=", 
   RowBox[{
    RowBox[{"seriesexpansions", "[", "order", "]"}], "[", 
    RowBox[{"F2integrand", "[", "m", "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3series", "[", 
   RowBox[{"m_", ",", "order_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F3series", "[", 
    RowBox[{"m", ",", "order"}], "]"}], "=", 
   RowBox[{
    RowBox[{"seriesexpansions", "[", "order", "]"}], "[", 
    RowBox[{"F3integrand", "[", "m", "]"}], "]"}]}]}]}], "Code",
 CellChangeTimes->{3.670576145292705*^9}],

Cell["\<\
Finally, the Regge trajectory j=1+F_{m,i\\nu}+F_{m,-i\\nu}, at one-, two- and \
three-loops:\
\>", "Text",
 CellChangeTimes->{{3.670576152949595*^9, 3.6705762158724623`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "F", " ", "functions"}], ",", " ", 
    RowBox[{
     RowBox[{"at", " ", "one"}], "-"}], ",", " ", 
    RowBox[{"two", "-"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"and", " ", "three"}], "-", 
      RowBox[{
       RowBox[{"loops", ".", " ", "Basically"}], " ", "F", 
       RowBox[{"(", 
        RowBox[{"\\n", "u"}], ")"}]}]}], "=", " ", 
     RowBox[{
      RowBox[{"\\", "int_"}], 
      RowBox[{"0", "^", "1"}], " ", "dx", " ", 
      RowBox[{"x", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "+", 
         RowBox[{"i", "\\n", "u"}]}], ")"}]}], " ", "F", 
      RowBox[{"(", "x", ")"}], " ", "is", " ", "the", " ", "Mellin", " ", 
      "transform"}]}], ",", " ", 
    RowBox[{
     RowBox[{"up", " ", "to", " ", "constants", " ", "and", " ", "one"}], "-", 
     RowBox[{"loop", " ", 
      RowBox[{"stuff", "."}]}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1Eval", "[", 
     RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "-", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", 
            RowBox[{"I", " ", "nu"}]}], ")"}], "/", "2"}]}], "]"}]}], 
      ")"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2Eval", "[", 
     RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"12", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"Zeta", "[", "2", "]"}], 
      RowBox[{"F1Eval", "[", 
       RowBox[{"m", ",", "nu"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"MellinN", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"nu", "/", "2"}]}]}], "]"}], "[", 
      RowBox[{"F2series", "[", 
       RowBox[{"m", ",", 
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"prec", "+", "2"}], ")"}], 
          RowBox[{
           RowBox[{"Log", "[", "10", "]"}], "/", 
           RowBox[{"Log", "[", "2", "]"}]}]}], "]"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3Eval", "[", 
     RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Zeta", "[", "2", "]"}], 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"5", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"44", "/", "5"}], 
      RowBox[{
       RowBox[{"Zeta", "[", "2", "]"}], "^", "2"}], 
      RowBox[{"F1Eval", "[", 
       RowBox[{"m", ",", "nu"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"MellinN", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"nu", "/", "2"}]}]}], "]"}], "[", 
      RowBox[{"F3series", "[", 
       RowBox[{"m", ",", 
        RowBox[{"Round", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"prec", "+", "2"}], ")"}], 
          RowBox[{
           RowBox[{"Log", "[", "10", "]"}], "/", 
           RowBox[{"Log", "[", "2", "]"}]}]}], "]"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"the", " ", "Pomeron", " ", "Regge", " ", 
       RowBox[{"trajectory", ":", " ", 
        RowBox[{"j", 
         RowBox[{"(", 
          RowBox[{"m", ",", 
           RowBox[{"\\n", "u"}]}], ")"}]}]}]}], "=", 
      RowBox[{
       RowBox[{"1", " ", "+", " ", 
        RowBox[{
         RowBox[{"g", "^", "2"}], " ", "j1"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"g", "^", "4"}], " ", "j2"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"g", "^", "6"}], " ", "g3"}], "+"}], "..."}]}], ",", " ", 
     RowBox[{
      RowBox[{"where", " ", 
       RowBox[{"g", "^", "2"}]}], "=", 
      RowBox[{
       RowBox[{"g", "^", "2"}], 
       RowBox[{"N_c", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "\\", 
           RowBox[{"pi", "^", "2"}]}], ")"}], "."}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j1Eval", "[", 
     RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"F1Eval", "[", 
      RowBox[{"m", ",", "nu"}], "]"}], "+", 
     RowBox[{"F1Eval", "[", 
      RowBox[{"m", ",", 
       RowBox[{"-", "nu"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j2Eval", "[", 
     RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"F2Eval", "[", 
      RowBox[{"m", ",", "nu"}], "]"}], "+", 
     RowBox[{"F2Eval", "[", 
      RowBox[{"m", ",", 
       RowBox[{"-", "nu"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j3Eval", "[", 
     RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"F3Eval", "[", 
      RowBox[{"m", ",", "nu"}], "]"}], "+", 
     RowBox[{"F3Eval", "[", 
      RowBox[{"m", ",", 
       RowBox[{"-", "nu"}]}], "]"}]}]}]}]}]], "Code",
 CellChangeTimes->{{3.661193674749413*^9, 3.66119376758036*^9}, {
   3.661194391180334*^9, 3.6611944038593407`*^9}, {3.661194485560321*^9, 
   3.6611944866232433`*^9}, {3.6611956587717943`*^9, 3.661195726755796*^9}, {
   3.66119710434262*^9, 3.661197132832499*^9}, {3.661197469515526*^9, 
   3.661197523675275*^9}, {3.6611976734754887`*^9, 3.661197677049672*^9}, {
   3.661198139914528*^9, 3.6611981696032*^9}, 3.670576027857019*^9, {
   3.670576111884316*^9, 3.670576142806383*^9}, {3.670576236443431*^9, 
   3.670576236754507*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"default", " ", "numerical", " ", "precision"}], ";", " ", 
    RowBox[{"this", " ", "can", " ", "be", " ", "changed", " ", "any", " ", 
     RowBox[{"time", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prec", "=", "10"}], ";"}]}]], "Code",
 CellChangeTimes->{{3.670576239272768*^9, 3.6705762569765987`*^9}}],

Cell[CellGroupData[{

Cell["Example Mellin integrands", "Subsection",
 CellChangeTimes->{{3.670576319976429*^9, 3.6705763297763977`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "two"}], "-", " ", 
     RowBox[{"and", " ", "three"}], "-", 
     RowBox[{
     "loop", " ", "radial", " ", "function", " ", "for", " ", "angular", " ", 
      "momentum", " ", "m"}]}], "=", 
    RowBox[{
     RowBox[{"0.", " ", 
      RowBox[{"Z", "[", "i_", "]"}]}], "=", 
     RowBox[{
      RowBox[{"Zeta", "[", "i", "]"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", 
    RowBox[{"SB", "[", "...", "]"}], " ", "iterated", " ", "integrals", " ", 
    "are", " ", "easily", " ", "converted", " ", "to", " ", "HPLs", " ", 
    "and", " ", "this", " ", "is", " ", "equivalent", " ", "to", " ", 
    RowBox[{"eq", ".", 
     RowBox[{"(", "5.15", ")"}]}], " ", "of", " ", "the", " ", 
    RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F2integrand", "[", "0", "]"}], "\[IndentingNewLine]", 
   RowBox[{"F3integrand", "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.661174230963809*^9, 3.66117424223075*^9}, {
  3.6611743587737093`*^9, 3.6611743640725594`*^9}, {3.661174553101351*^9, 
  3.661174564993043*^9}, {3.6611747740589857`*^9, 3.66117477738901*^9}, {
  3.661177981272246*^9, 3.661177997855052*^9}, {3.661198386375949*^9, 
  3.661198402343796*^9}, {3.661238630445284*^9, 3.661238630636436*^9}, {
  3.6705763355044603`*^9, 3.670576388960127*^9}, {3.670576431292285*^9, 
  3.6705764493708487`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"SB", "[", 
      RowBox[{
       RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], 
    RowBox[{"1", "+", "x"}]]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "-", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"SB", "[", "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.661174359677442*^9, 3.661174549769184*^9, {3.661174716805232*^9, 
   3.661174777804728*^9}, {3.661177982023685*^9, 3.661177998190194*^9}, 
   3.661178423452112*^9, {3.6611837819807253`*^9, 3.661183790862727*^9}, 
   3.6611857891880903`*^9, 3.661238631979082*^9, 3.661265774292939*^9, 
   3.6614547796112013`*^9, 3.6615065343629427`*^9, 3.6615849308194523`*^9, 
   3.6634409169686317`*^9, 3.667034345260536*^9, 3.667035334757513*^9, 
   3.6670376375700083`*^9, 3.667038437962146*^9, 3.667042667858081*^9, 
   3.667105724266424*^9, 3.6671965977089977`*^9, 3.6671969819778223`*^9, 
   3.667197066721511*^9, 3.6672085587040377`*^9, 3.670576350224783*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"256", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "-", "x"}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"144", " ", 
    RowBox[{"SB", "[", "x", "]"}], " ", 
    RowBox[{"Z", "[", "3", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"1", "+", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "3", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"320", " ", 
    RowBox[{"SB", "[", "]"}], " ", 
    RowBox[{"Z", "[", "4", "]"}]}], 
   RowBox[{"1", "+", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.661174359677442*^9, 3.661174549769184*^9, {3.661174716805232*^9, 
   3.661174777804728*^9}, {3.661177982023685*^9, 3.661177998190194*^9}, 
   3.661178423452112*^9, {3.6611837819807253`*^9, 3.661183790862727*^9}, 
   3.6611857891880903`*^9, 3.661238631979082*^9, 3.661265774292939*^9, 
   3.6614547796112013`*^9, 3.6615065343629427`*^9, 3.6615849308194523`*^9, 
   3.6634409169686317`*^9, 3.667034345260536*^9, 3.667035334757513*^9, 
   3.6670376375700083`*^9, 3.667038437962146*^9, 3.667042667858081*^9, 
   3.667105724266424*^9, 3.6671965977089977`*^9, 3.6671969819778223`*^9, 
   3.667197066721511*^9, 3.6672085587040377`*^9, 3.670576351074462*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Same", " ", "for", " ", "angular", " ", "momentum", " ", "m"}], 
    "=", "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F2integrand", "[", "1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"F3integrand", "[", "1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.670576494365793*^9, 3.670576503861603*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"SB", "[", 
      RowBox[{
       RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], 
    SqrtBox["x"]]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SqrtBox["x"], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "-", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]]}]], "Output",
 CellChangeTimes->{3.670576504393038*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SqrtBox["x"], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "-", "x"}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"1", "+", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "3", "]"}]}], 
   SqrtBox["x"]]}]], "Output",
 CellChangeTimes->{3.670576504703196*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Same", " ", "for", " ", "angular", " ", "momentum", " ", "m"}], 
    "=", 
    RowBox[{
    "2.", " ", "Notice", " ", "the", " ", "new", " ", "letter", " ", "in", 
     " ", "the", " ", 
     RowBox[{"alphabet", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F2integrand", "[", "2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"F3integrand", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6705765139991417`*^9, 3.670576527341733*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   RowBox[{"SB", "[", "x", "]"}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", "x", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "-", "x"}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"SB", "[", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "2", "]"}]}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]]}]], "Output",
 CellChangeTimes->{3.67057651596253*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"128", " ", "\[ImaginaryI]", " ", 
     RowBox[{"SB", "[", 
      RowBox[{"x", ",", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["x"]}]}], 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["x"]}]}]]}], "]"}]}], 
    SqrtBox["x"]]}], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", "x"}]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"192", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]]}], "]"}]}], 
   SqrtBox["x"]], "-", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"x", ",", "x", ",", "x"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"128", " ", "\[ImaginaryI]", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]]}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]], ",", "x"}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]]}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "-", "x"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", "x", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"1", "-", "x"}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]]}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x", ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", "x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"256", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    RowBox[{"SB", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["x"]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["x"]}]}]], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]], ",", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}]]}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "-", "x"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", "x", " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "+", "x"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"SB", "[", 
     RowBox[{
      RowBox[{"1", "+", "x"}], ",", 
      RowBox[{"1", "+", "x"}]}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", "x"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "x", "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"Z", "[", "2", "]"}]}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"x", ",", 
      RowBox[{"1", "+", "x"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"Z", "[", "2", "]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Z", "[", "2", "]"}]}]}], ")"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"SB", "[", "x", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "-", 
      RowBox[{"12", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "+", 
      RowBox[{"9", " ", "x", " ", 
       RowBox[{"Z", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"1", "+", "x"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "+", 
      RowBox[{"6", " ", "x", " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Z", "[", "3", "]"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Z", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"SB", "[", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"6", " ", "x"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"Z", "[", "2", "]"}]}], "-", 
      RowBox[{"Z", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"Z", "[", "3", "]"}]}], "-", 
      RowBox[{"5", " ", "x", " ", 
       RowBox[{"Z", "[", "4", "]"}]}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]]}]], "Output",
 CellChangeTimes->{3.6705765163103323`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eigenvalue as Mellin transform of Harmonic Polylogarithms", "Subsection",
 CellChangeTimes->{{3.711463507375524*^9, 3.7114635292329607`*^9}}],

Cell["\<\
Use this subsection to convert the internal notation used here to that used \
by the HPL package [D.Maitre, arXiv:hep-ph/0507152,hep-ph/0703052].
(You will need to load the package to run this section, but not for any other \
section of this notebook.)\
\>", "Text",
 CellChangeTimes->{{3.7114635378171864`*^9, 3.711463611206394*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"load", " ", "the", " ", "HPL", " ", "package"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$HPLPath", "=", "\"\<~/Dropbox/math/HPL-2.0/\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"$HPLPath", ",", "\"\<HPL.m\>\""}], "]"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.66119938912986*^9, 3.661199406569708*^9}, {
  3.6612000269945602`*^9, 3.6612000477465963`*^9}, {3.711463615458008*^9, 
  3.711463620797933*^9}}],

Cell["\<\
The iterated integrals SB[ ...] with entries x, 1+x, 1-x, are essentially \
harmonic polylogs, up to a some signs and reversal of indices.  \
\>", "Text",
 CellChangeTimes->{{3.661198755046949*^9, 3.661198760430375*^9}, {
  3.66119926739467*^9, 3.6611992917545443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBtoHPL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SB", "[", "]"}], "\[RuleDelayed]", "1"}], ",", 
     RowBox[{
      RowBox[{"SB", "[", "i__", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"{", "i", "}"}], ",", 
          RowBox[{"1", "-", "x"}]}], "]"}]}], 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Switch", "[", 
            RowBox[{"#", ",", "x", ",", "0", ",", 
             RowBox[{"1", "-", "x"}], ",", "1", ",", 
             RowBox[{"1", "+", "x"}], ",", 
             RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Reverse", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}], ",", "x"}], "]"}]}]}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{
  3.661198764302783*^9, {3.661199306459305*^9, 3.66119931839424*^9}}],

Cell["\<\
However for even m>=2, normal HPL\[CloseCurlyQuote]s are not enough, as we \
encounter iterated integrals with kernel d\\log( \
(1+i\\sqrt{x})/(1-i\\sqrt{x}) ).
Happily, all the integrals which appear can still be written as HPLs, but \
sometimes with argument i\\sqrt{x}.
But then one must be careful with trailing 0\[CloseCurlyQuote]s, which would \
produce spurious phases \\log[i\\sqrt{x}]\\neq 1/2\\log(x); to avoid this \
requires an extra step to shuffle-regulate the HPLs.\
\>", "Text",
 CellChangeTimes->{{3.661174787041111*^9, 3.6611749935981503`*^9}, {
  3.661175317777965*^9, 3.6611753846388903`*^9}, {3.661178009644726*^9, 
  3.6611780916039743`*^9}, {3.661178212871757*^9, 3.6611783042358303`*^9}, {
  3.661179478280949*^9, 3.661179545186639*^9}, {3.66119869722237*^9, 
  3.661198794174148*^9}, {3.711463655057666*^9, 3.711463655786344*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SBtoHPLSqrt", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"i_SB", "/;", 
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"i", ",", 
          RowBox[{"Sqrt", "[", "x", "]"}]}], "]"}]}]}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"i", "//.", "shuffleregulateSB"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "\[RuleDelayed]", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], ",", 
          RowBox[{"j_SB", "\[RuleDelayed]", "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"j", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Sqrt", "[", "x", "]"}], "\[RuleDelayed]", 
                   RowBox[{
                    RowBox[{"-", "I"}], " ", "x"}]}], ",", 
                  RowBox[{"x", "\[RuleDelayed]", 
                   RowBox[{"-", 
                    RowBox[{"x", "^", "2"}]}]}]}], "}"}]}], "//.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"SB", "[", 
                   RowBox[{"i1___", ",", 
                    RowBox[{"-", 
                    RowBox[{"x", "^", "2"}]}], ",", "i2___"}], "]"}], 
                  "\[RuleDelayed]", 
                  RowBox[{"2", 
                   RowBox[{"SB", "[", 
                    RowBox[{"i1", ",", "x", ",", "i2"}], "]"}]}]}], ",", 
                 RowBox[{
                  RowBox[{"SB", "[", 
                   RowBox[{"i1___", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"x", "^", "2"}]}], ",", "i2___"}], "]"}], 
                  "\[RuleDelayed]", 
                  RowBox[{
                   RowBox[{"SB", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"1", "+", "x"}], ",", "i2"}], "]"}], "+", 
                   RowBox[{"SB", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"1", "-", "x"}], ",", "i2"}], "]"}]}]}], ",", 
                 RowBox[{
                  RowBox[{"SB", "[", 
                   RowBox[{"i1___", ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x"}], ")"}]}], ",", "i2___"}], "]"}], 
                  "\[RuleDelayed]", 
                  RowBox[{
                   RowBox[{"SB", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"1", "+", "x"}], ",", "i2"}], "]"}], "-", 
                   RowBox[{"SB", "[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"1", "-", "x"}], ",", "i2"}], "]"}]}]}]}], 
                "}"}]}], "/.", "SBtoHPL"}], "/.", 
             RowBox[{"x", "\[RuleDelayed]", 
              RowBox[{"I", " ", 
               RowBox[{"Sqrt", "[", "x", "]"}]}]}]}], ")"}]}]}], "}"}]}], 
       ")"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "convert", " ", "and", " ", "save", " ", "the", " ", "integrand", " ", 
     "to", " ", "HPL", " ", "form"}], ",", " ", 
    RowBox[{
    "for", " ", "a", " ", "given", " ", "angular", " ", "momentum", " ", 
     "m"}], ",", " ", 
    RowBox[{"at", " ", "two", " ", "and", " ", "three", " ", 
     RowBox[{"loops", ":"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"F2integrandHPL", ",", "F3integrandHPL"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2integrandHPL", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"F2integrandHPL", "[", "m", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"F2integrand", "[", "m", "]"}], "/.", 
     RowBox[{
      RowBox[{"Z", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"Zeta", "[", "i", "]"}]}]}], "/.", 
    "SBtoHPL"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3integrandHPL", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"F3integrandHPL", "[", "m", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F3integrand", "[", "m", "]"}], "/.", 
      RowBox[{
       RowBox[{"Z", "[", "i_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Zeta", "[", "i", "]"}]}]}], "/.", "SBtoHPLSqrt"}], "/.", 
    "SBtoHPL"}]}]}]}], "Input",
 CellChangeTimes->{{3.6611750018094263`*^9, 3.6611750379816837`*^9}, {
   3.661175079585574*^9, 3.6611752899569197`*^9}, {3.66117539499233*^9, 
   3.661175544531904*^9}, {3.661175670190341*^9, 3.6611756727666388`*^9}, {
   3.66117573011086*^9, 3.661175764165299*^9}, {3.661178120467167*^9, 
   3.661178121862186*^9}, {3.661178201334999*^9, 3.661178203044916*^9}, {
   3.661178332761982*^9, 3.66117835797438*^9}, {3.661179559863261*^9, 
   3.661179567183124*^9}, 3.661198750368472*^9, {3.661198810107156*^9, 
   3.661198894658918*^9}, {3.661205175262389*^9, 3.661205175757812*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"examples", ":", " ", 
     RowBox[{"the", " ", "radial", " ", "function"}]}], ",", " ", 
    RowBox[{"in", " ", "HPL", " ", "form"}], ",", " ", 
    RowBox[{
     RowBox[{"for", " ", "angular", " ", "momenta", " ", "m"}], "=", "0"}], 
    ",", "1", ",", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"F3integrandHPL", "[", "0", "]"}]}]], "Input",
 CellChangeTimes->{{3.661175545644164*^9, 3.661175580494068*^9}, {
  3.661179576756031*^9, 3.6611795769358997`*^9}, {3.6611989070524483`*^9, 
  3.6611989094023447`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "4"]}], 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}]]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "2"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"256", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
   
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
     "]"}]}], 
   RowBox[{"1", "-", "x"}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"144", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"1", "+", "x"}]]}]], "Output",
 CellChangeTimes->{
  3.661183800941819*^9, 3.661205182072098*^9, {3.663441113022656*^9, 
   3.6634411181135893`*^9}, 3.6634411707514143`*^9, 3.6634412335600224`*^9, 
   3.667034495300391*^9, 3.6670354701293087`*^9, 3.667037782283284*^9, 
   3.667038579867247*^9, 3.6670428094831333`*^9, 3.667105854995921*^9, 
   3.667196730436039*^9, 3.667197217230899*^9, 3.6672087211976624`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F3integrandHPL", "[", "0", "]"}], "/", "32"}], "/.", 
    RowBox[{
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "i__", "}"}], ",", "x"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"H", "[", "i", "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "\[RuleDelayed]", 
      RowBox[{"6", 
       RowBox[{"Z", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Pi", "^", "4"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Z", "[", "4", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pi", "^", "4"}], "/", 
         RowBox[{"Zeta", "[", "4", "]"}]}], ")"}]}]}]}], "}"}]}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "-", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}], "//", "Factor"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.6634411753347893`*^9, 3.663441302229656*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"H", "[", "4", "]"}]}], 
    RowBox[{"1", "+", "x"}]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "0"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "3"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "0"}], "]"}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"H", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}], ",", "0"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}], ",", "0"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "2", ",", "0"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"H", "[", 
     RowBox[{"2", ",", "0", ",", "0"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"H", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], 
   RowBox[{"1", "-", "x"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"-", "2"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"H", "[", "2", "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"H", "[", 
     RowBox[{"0", ",", "0"}], "]"}], " ", 
    RowBox[{"Z", "[", "2", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    RowBox[{"Z", "[", "4", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"H", "[", 
     RowBox[{"-", "1"}], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    RowBox[{"H", "[", "0", "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.663441235890531*^9, {3.663441267992519*^9, 3.663441302614059*^9}, 
   3.667034495389122*^9, 3.667035470158749*^9, 3.667037782412271*^9, 
   3.667038579972814*^9, 3.6670428095218277`*^9, 3.667105855036997*^9, 
   3.667196730552302*^9, 3.667197217322569*^9, 3.6672087212605143`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"H", "[", "4", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "3"}], ",", "0"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "3"}], "]"}]}], "+", 
  RowBox[{"H", "[", 
   RowBox[{"3", ",", "0"}], "]"}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "1"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "-", 
  RowBox[{"H", "[", 
   RowBox[{
    RowBox[{"-", "2"}], ",", "0", ",", "0"}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "0"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"H", "[", 
    RowBox[{"2", ",", "0", ",", "0"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"-", "2"}], "]"}], " ", 
   RowBox[{"Z", "[", "2", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"H", "[", "2", "]"}], " ", 
   RowBox[{"Z", "[", "2", "]"}]}], "+", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "]"}], " ", 
   RowBox[{"Z", "[", "2", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"H", "[", 
    RowBox[{"0", ",", "0"}], "]"}], " ", 
   RowBox[{"Z", "[", "2", "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"Z", "[", "4", "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"H", "[", 
    RowBox[{"-", "1"}], "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "2"], " ", 
   RowBox[{"H", "[", "0", "]"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.663441235890531*^9, {3.663441267992519*^9, 3.663441302614059*^9}, 
   3.667034495389122*^9, 3.667035470158749*^9, 3.667037782412271*^9, 
   3.667038579972814*^9, 3.6670428095218277`*^9, 3.667105855036997*^9, 
   3.667196730552302*^9, 3.667197217322569*^9, 3.6672087213078117`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F3integrandHPL", "[", "1", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], 
    RowBox[{"3", " ", 
     SqrtBox["x"]}]]}], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    SqrtBox["x"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
   
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}],
      "]"}]}], 
   SqrtBox["x"]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SqrtBox["x"], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
     "]"}]}], 
   RowBox[{"1", "-", "x"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SqrtBox["x"]]}]], "Output",
 CellChangeTimes->{3.661183801249618*^9, 3.661205183915551*^9, 
  3.6634411667806473`*^9, 3.667034495636044*^9, 3.6670354703518267`*^9, 
  3.667037782667801*^9, 3.667038580243929*^9, 3.667042809759822*^9, 
  3.6671058552285147`*^9, 3.667196730828849*^9, 3.667197217599139*^9, 
  3.6672087215362377`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"for", " ", "even", " ", "m"}], "\[GreaterEqual]", 
     RowBox[{
     "2", " ", "the", " ", "analytic", " ", "result", " ", "is", " ", 
      "significantly", " ", "more", " ", "complicated"}]}], ";", " ", 
    RowBox[{"the", " ", "HPLs", " ", "with", " ", 
     RowBox[{"i", "\\", "sqrt"}], 
     RowBox[{"{", "x", "}"}], " ", "argument", " ", "are", " ", "somehow", 
     " ", "quite", " ", "redundant", " ", "and", " ", "take", " ", "up", " ", 
     "much", " ", 
     RowBox[{"space", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"F3integrandHPL", "[", "2", "]"}]}]], "Input",
 CellChangeTimes->{{3.661184053560425*^9, 3.661184064242147*^9}, {
  3.661198918738419*^9, 3.6611989569306717`*^9}, {3.661199241972539*^9, 
  3.661199243763022*^9}, {3.661205199252927*^9, 3.661205218932563*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "x", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "2"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], "]"}], "+", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], "]"}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SqrtBox["x"]}]], "-", 
  FractionBox[
   RowBox[{"128", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}], 
   SqrtBox["x"]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["x"]], 
   RowBox[{"64", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", "3"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", "x"}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "x"}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"3", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["x", "2"]}], "3"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"192", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", "x"}], "]"}]}], "x"], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "x", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "x"}], "3"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], "]"}], "+", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], "]"}], "+", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], "]"}], "+", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"]}]}], "]"}]}], ")"}]}], 
   RowBox[{"3", " ", "x"}]], "+", 
  RowBox[{
   FractionBox["1", 
    SqrtBox["x"]], 
   RowBox[{"128", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  RowBox[{
   FractionBox["1", "x"], 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "x"], 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "3"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "3"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   "x"], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", "x"}], "]"}]}], 
   
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "-", 
  RowBox[{"48", " ", 
   RowBox[{"HPL", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", "x"], 
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "x"], 
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", 
             RowBox[{"-", "2"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "+", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}], "-", 
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["x"]}]}], "]"}]}], ")"}]}]}], ")"}]}]}], "-", 
  FractionBox[
   RowBox[{"256", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
   "x"], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}],
      "]"}]}], "x"], "+", 
  FractionBox[
   RowBox[{"32", " ", "x", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
     "]"}]}], 
   RowBox[{"1", "-", "x"}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"], "+", 
      RowBox[{"6", " ", "x"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "x"}], "3"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", "x"}], "18"], "-", 
      RowBox[{"Zeta", "[", "3", "]"}], "-", 
      RowBox[{"x", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"], "-", 
      RowBox[{"12", " ", "x"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "x"}], "3"], "+", 
      RowBox[{"9", " ", "x", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"1", "+", "x"}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "x"}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["x", "2"]}], "3"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.6612051865344143`*^9, 3.6670344960422564`*^9, 
  3.6670354707174673`*^9, 3.667037783199244*^9, 3.667038580773135*^9, 
  3.667042810260879*^9, 3.667105855673821*^9, 3.6671967313802032`*^9, 
  3.667197218170336*^9, 3.667208722144648*^9}]
}, Open  ]],

Cell["\<\
Numerical evaluation of the eigenvalue in HPL form (as above \
F[m,\\nu]=\\int_0^1 dx x^(-1/2+i\\nu/2)F(m,x) ).
For sufficiently negative power this will diverge, which can be circumvented \
by subtracting the first \[OpenCurlyQuote]numsub\[CloseCurlyQuote] powers \
from the x->0 series expansion, and integrating them analytically.
Even when not required, subtractions help improve the numerical convergence.\
\>", "Text",
 CellChangeTimes->{{3.66117608485126*^9, 3.661176085064868*^9}, {
  3.6611761249476852`*^9, 3.66117622288203*^9}, {3.661176282846457*^9, 
  3.661176323977935*^9}, {3.661176424927765*^9, 3.661176475711803*^9}, {
  3.6611796202942343`*^9, 3.661179698056664*^9}, {3.661198975642571*^9, 
  3.661198986130657*^9}, {3.6611993342418013`*^9, 3.6611993753456182`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prec", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"seriesHPL", "[", "order_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "i__", "}"}], ",", 
        RowBox[{"I", " ", 
         RowBox[{"Sqrt", "[", "x", "]"}]}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "i", "}"}], ",", "x"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", "order"}]}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"x", "\[RuleDelayed]", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "x", "]"}]}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "i___", "}"}], ",", "x"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "i", "}"}], ",", "x"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}]}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NMellinHPL", "[", 
     RowBox[{"pow_", ",", 
      RowBox[{"numsub_:", "0"}]}], "]"}], "[", "input_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"subtractions", "=", 
       RowBox[{"Expand", "@", 
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"input", "/.", 
            RowBox[{"seriesHPL", "[", 
             RowBox[{"numsub", "+", "1"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"numsub", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"subtractions", " ", 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "13"}], ")"}]}], 
          RowBox[{"Log", "[", "x", "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "i_"}], " ", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"j_:", "1"}], ")"}]}]}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "-", "1"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "pow", "+", "1", "-", 
              RowBox[{"1", "/", "13"}]}], ")"}], "^", "j"}]}]}]}]}], ")"}], 
      "+", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "^", "pow"}], " ", 
         RowBox[{"(", 
          RowBox[{"input", "-", "subtractions"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], "]"}]}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"one", ",", 
    RowBox[{"two", "-", " ", 
     RowBox[{"and", " ", "three"}], "-", " ", 
     RowBox[{"loop", " ", "F"}], "-", 
     RowBox[{"function", " ", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{"'", 
         RowBox[{"half", "'"}], " ", "of", " ", "the", " ", "trajectory"}]}], 
       ")"}]}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1Eval", "[", 
    RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "m", "+", 
           RowBox[{"I", " ", "nu"}]}], ")"}], "/", "2"}]}], "]"}]}], 
     ")"}]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2EvalHPL", "[", 
   RowBox[{"m_", ",", "nu_", ",", 
    RowBox[{"numsub_:", "0"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"12", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"Zeta", "[", "2", "]"}], 
    RowBox[{"F1Eval", "[", 
     RowBox[{"m", ",", "nu"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"NMellinHPL", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"nu", "/", "2"}]}]}], ",", "numsub"}], "]"}], "[", 
    RowBox[{"F2integrandHPL", "[", "m", "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3EvalHPL", "[", 
    RowBox[{"m_", ",", "nu_", ",", 
     RowBox[{"numsub_:", "0"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "2", "]"}], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"5", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"44", "/", "5"}], 
     RowBox[{
      RowBox[{"Zeta", "[", "2", "]"}], "^", "2"}], 
     RowBox[{"F1Eval", "[", 
      RowBox[{"m", ",", "nu"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"NMellinHPL", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"nu", "/", "2"}]}]}], ",", "numsub"}], "]"}], "/@", 
     RowBox[{"F3integrandHPL", "[", "m", "]"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"one", "-"}], ",", " ", 
    RowBox[{"two", "-", " ", 
     RowBox[{"and", " ", "3"}], "-", 
     RowBox[{"loop", " ", "trajectories"}]}], ",", " ", 
    RowBox[{
    "using", " ", "HPL", " ", "form", " ", "for", " ", "the", " ", "last", 
     " ", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j1Eval", "[", 
   RowBox[{"m_", ",", "nu_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F1Eval", "[", 
    RowBox[{"m", ",", "nu"}], "]"}], "+", 
   RowBox[{"F1Eval", "[", 
    RowBox[{"m", ",", 
     RowBox[{"-", "nu"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j2EvalHPL", "[", 
   RowBox[{"m_", ",", "nu_", ",", 
    RowBox[{"numsub_:", "0"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F2EvalHPL", "[", 
    RowBox[{"m", ",", "nu", ",", "numsub"}], "]"}], "+", 
   RowBox[{"F2EvalHPL", "[", 
    RowBox[{"m", ",", 
     RowBox[{"-", "nu"}], ",", "numsub"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j3EvalHPL", "[", 
   RowBox[{"m_", ",", "nu_", ",", 
    RowBox[{"numsub_:", "0"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F3EvalHPL", "[", 
    RowBox[{"m", ",", "nu", ",", "numsub"}], "]"}], "+", 
   RowBox[{"F3EvalHPL", "[", 
    RowBox[{"m", ",", 
     RowBox[{"-", "nu"}], ",", "numsub"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.661176328504203*^9, 3.6611764189109983`*^9}, {
  3.661176480686782*^9, 3.661176751261272*^9}, {3.6611767827136707`*^9, 
  3.661176894456244*^9}, {3.661177079009865*^9, 3.6611770885954027`*^9}, {
  3.6611771370162354`*^9, 3.661177152441004*^9}, {3.661178516078233*^9, 
  3.661178536823903*^9}, {3.661178805233404*^9, 3.661178843372015*^9}, {
  3.661182677582552*^9, 3.6611826901019*^9}, {3.661199194404093*^9, 
  3.661199229603544*^9}, {3.661205241883944*^9, 3.661205245139112*^9}, {
  3.661205355856018*^9, 3.661205449547325*^9}, {3.661205651679961*^9, 
  3.661205674677561*^9}, {3.661205715004817*^9, 3.661205804832877*^9}, {
  3.711463697470502*^9, 3.7114636992602987`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "result", " ", "using", " ", "HPLs", " ", "should", " ", 
    "agree", " ", "with", " ", "the", " ", "series", " ", "expansion", " ", 
    "code", " ", "in", " ", "preceding", " ", 
    RowBox[{"section", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "15"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"error1", "=", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"F3EvalHPL", "[", 
         RowBox[{"0", ",", "0", ",", "10"}], "]"}], "/", 
        RowBox[{"intercept", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"error2", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"Quiet", "[", 
        RowBox[{"F3EvalHPL", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "/", "2"}], ",", "10"}], "]"}], "]"}], "/", 
       RowBox[{"F3Eval", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.661199419539401*^9, 3.661199603968543*^9}, {
  3.661205279603662*^9, 3.661205293262363*^9}, {3.661205720515493*^9, 
  3.661205720716137*^9}, {3.661205974042605*^9, 3.661205974417961*^9}, {
  3.66145527551793*^9, 3.661455277822137*^9}, {3.7114637130728283`*^9, 
  3.71146372214382*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.069792`", ",", "1.06387896618635618995877067`4.018825051751336*^-12"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6612052618898087`*^9, 3.6612052967226677`*^9, 
  3.661205388427459*^9, 3.6612054576961184`*^9, 3.661205690023244*^9, 
  3.667034504125617*^9, 3.667035478471236*^9, 3.667037785957904*^9, 
  3.667038583512467*^9, 3.667042812995905*^9, 3.667105858261307*^9, 
  3.6671967341123343`*^9, 3.667197221353012*^9, 3.667208725324664*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70.840719`", ",", 
   RowBox[{
    RowBox[{"-", "1.93881867617205827555193902253`5.857134185877262*^-9"}], 
    "+", 
    RowBox[{
    "8.8261012804824478312779676985`5.6874487477935185*^-10", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6612052618898087`*^9, 3.6612052967226677`*^9, 
  3.661205388427459*^9, 3.6612054576961184`*^9, 3.661205690023244*^9, 
  3.667034504125617*^9, 3.667035478471236*^9, 3.667037785957904*^9, 
  3.667038583512467*^9, 3.667042812995905*^9, 3.667105858261307*^9, 
  3.6671967341123343`*^9, 3.667197221353012*^9, 3.667208792590982*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "against", " ", "preceding", " ", "reference", " ", 
    RowBox[{"points", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Note", " ", "that", " ", "this", " ", "implementation", " ", "using", 
     " ", "HPLs", " ", "generically", " ", "has", " ", "less", " ", 
     "accuracy", " ", "for", " ", "the", " ", "same", " ", "effort"}], ",", 
    " ", 
    RowBox[{"posibly", " ", "because", " ", "it", " ", "needs", " ", 
     RowBox[{"HPL", "'"}], "s", " ", "near", " ", "1", " ", "where", " ", 
     "the", " ", "HPL", " ", "package", " ", "is", " ", "not", " ", "too", 
     " ", 
     RowBox[{"optimized", "."}]}]}], " ", "*)"}], "  ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "15"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"error0", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"j1Eval", "[", 
            RowBox[{"0", ",", 
             RowBox[{"9", 
              RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", 
         
         RowBox[{"j2EvalHPL", "[", 
          RowBox[{"0", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}], ",", 
         RowBox[{"j3EvalHPL", "[", 
          RowBox[{"0", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", 
       "value045"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"error1", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"j1Eval", "[", 
            RowBox[{"1", ",", 
             RowBox[{"9", 
              RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", 
         
         RowBox[{"j2EvalHPL", "[", 
          RowBox[{"1", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}], ",", 
         RowBox[{"j3EvalHPL", "[", 
          RowBox[{"1", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", 
       "value145"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"error2", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"j1Eval", "[", 
            RowBox[{"2", ",", 
             RowBox[{"9", 
              RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", 
         
         RowBox[{"j2EvalHPL", "[", 
          RowBox[{"2", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}], ",", 
         RowBox[{"j3EvalHPL", "[", 
          RowBox[{"2", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", 
       "value245"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.661205820604718*^9, 3.661205886659626*^9}, {
  3.6612059772736053`*^9, 3.661206050481676*^9}, {3.661455297064693*^9, 
  3.661455360296598*^9}, {3.711463748308618*^9, 3.711463768346011*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.676515`", ",", 
   RowBox[{"{", 
    RowBox[{"0``15.", ",", 
     RowBox[{"-", "7.19988243890105874685353918122`6.883926697988411*^-9"}], 
     ",", 
     RowBox[{"-", "2.3588724507280206305643429107`4.913800818403323*^-10"}]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6612058429178743`*^9, {3.6612058869646187`*^9, 3.661205908123755*^9}, 
   3.667034685126626*^9, 3.667035657540009*^9, 3.6670378551757517`*^9, 
   3.667038649979892*^9, 3.667042881212488*^9, 3.667105924833794*^9, 
   3.6671968015692263`*^9, 3.667197289363594*^9, 3.667208806337195*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19.463476`", ",", 
   RowBox[{"{", 
    RowBox[{"0``15.", ",", 
     RowBox[{"-", "8.229952798358772729308030809124`7.342807210659034*^-8"}], 
     ",", 
     RowBox[{
     "-", "1.681812676829143980271555401469`5.974711158514979*^-8"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6612058429178743`*^9, {3.6612058869646187`*^9, 3.661205908123755*^9}, 
   3.667034685126626*^9, 3.667035657540009*^9, 3.6670378551757517`*^9, 
   3.667038649979892*^9, 3.667042881212488*^9, 3.667105924833794*^9, 
   3.6671968015692263`*^9, 3.667197289363594*^9, 3.667208825811407*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"165.099315`", ",", 
   RowBox[{"{", 
    RowBox[{
    "0``15.", ",", "5.92820863269817438753933759021`6.986026716117246*^-9", 
     ",", 
     RowBox[{"5.1552283245962644984577854755`3.130009555067261*^-10", "+", 
      RowBox[{"0``15.429298943575759", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6612058429178743`*^9, {3.6612058869646187`*^9, 3.661205908123755*^9}, 
   3.667034685126626*^9, 3.667035657540009*^9, 3.6670378551757517`*^9, 
   3.667038649979892*^9, 3.667042881212488*^9, 3.667105924833794*^9, 
   3.6671968015692263`*^9, 3.667197289363594*^9, 3.667208991065557*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples and reference values", "Section",
 CellChangeTimes->{{3.6611790092530737`*^9, 3.661179011085973*^9}, {
   3.6611971902553167`*^9, 3.661197214389241*^9}, {3.6611981864891243`*^9, 
   3.661198199936507*^9}, {3.661206197859445*^9, 3.6612062257040157`*^9}, 
   3.6612432507963657`*^9, {3.661591895471237*^9, 3.6615918988140497`*^9}, {
   3.670576268624127*^9, 3.670576277160295*^9}}],

Cell["\<\
Simple test of the above code: 1,2 and 3loops corrections to the BFKL Pomeron \
intercept (spin j at nu=0); loops are counted in powers of \
g^2=g^2N_c/(16\\pi^2).\
\>", "Text",
 CellChangeTimes->{{3.661232164281171*^9, 3.661232219620777*^9}, {
  3.661592113880556*^9, 3.661592118334951*^9}, {3.670576541430221*^9, 
  3.670576548517302*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"intercept", "=", 
   RowBox[{"{", 
    RowBox[{"11.09035488895912495067571394333082508921", ",", 
     RowBox[{"-", "84.0785668074649199122952886915360731240938276"}], ",", 
     RowBox[{"-", "2543.048165180449429535245342554779023342719"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"relativeerror", "=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"j1Eval", "[", 
          RowBox[{"0", ",", "0"}], "]"}], ",", "prec"}], "]"}], ",", 
       RowBox[{"j2Eval", "[", 
        RowBox[{"0", ",", "0"}], "]"}], ",", 
       RowBox[{"j3Eval", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "}"}], "/", "intercept"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.661197195290759*^9, 3.661197269458544*^9}, {
  3.661197399087617*^9, 3.661197441658162*^9}, {3.661197528748166*^9, 
  3.661197553146686*^9}, {3.6611975949238853`*^9, 3.661197595890522*^9}, {
  3.661197728569683*^9, 3.661197728673767*^9}, {3.6611986815265903`*^9, 
  3.661198684726506*^9}, {3.661199863249735*^9, 3.661199864465498*^9}, {
  3.661200740850213*^9, 3.6612007729305477`*^9}, {3.661206665577374*^9, 
  3.661206676584227*^9}, {3.661232154671589*^9, 3.6612321611912394`*^9}, {
  3.661238763706726*^9, 3.6612387922940273`*^9}, {3.6614548808356867`*^9, 
  3.6614549073334827`*^9}, {3.6615918614642687`*^9, 3.661591880510607*^9}, {
  3.670576554700199*^9, 3.670576605356697*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.236985`", ",", 
   RowBox[{"{", 
    RowBox[{"0``10.", ",", 
     RowBox[{"-", "4.1883427923048729020431670387578`3.499521493163594*^-7"}],
      ",", "3.63328951494711396197255350165`3.554381999394116*^-7"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.661197273164818*^9, 3.661197325477846*^9, 3.661197471564999*^9, {
   3.661238764510552*^9, 3.661238811257435*^9}, 3.661265806806726*^9, {
   3.661454885828649*^9, 3.661454895417872*^9}, 3.661506547925908*^9, 
   3.66159166939874*^9, {3.661591870726859*^9, 3.661591882134035*^9}, 
   3.6670343520777197`*^9, 3.667035342359159*^9, 3.667037645500128*^9, 
   3.667038446013283*^9, 3.6670426760522738`*^9, 3.667105730494049*^9, 
   3.6671966039331207`*^9, 3.667196988249531*^9, 3.667197073737034*^9, 
   3.6672085669375677`*^9, {3.670576570563744*^9, 3.670576585884748*^9}, 
   3.670577153745924*^9, 3.670577203686201*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"prec", "=", "20"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "relative", " ", "error", " ", "generally", " ", "goes", " ", 
     "like", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "prec"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"for", " ", "'"}], 
     RowBox[{"prec", "'"}], " ", "large", " ", 
     RowBox[{"enough", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Timing", "[", 
   RowBox[{"relativeerror", "=", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"j1Eval", "[", 
           RowBox[{"0", ",", "0"}], "]"}], ",", "prec"}], "]"}], ",", 
        RowBox[{"j2Eval", "[", 
         RowBox[{"0", ",", "0"}], "]"}], ",", 
        RowBox[{"j3Eval", "[", 
         RowBox[{"0", ",", "0"}], "]"}]}], "}"}], "/", "intercept"}]}]}], 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "once", " ", "one", " ", "data", " ", "point", " ", "has", " ", "been", 
     " ", "evaluated", " ", "for", " ", "a", " ", "given", " ", "m"}], ",", 
    " ", 
    RowBox[{
    "others", " ", "at", " ", "the", " ", "same", " ", "precision", " ", 
     "are", " ", "much", " ", 
     RowBox[{"faster", ":"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"j1Eval", "[", 
       RowBox[{"0", ",", 
        RowBox[{"I", "/", "2"}]}], "]"}], ",", "prec"}], "]"}], ",", 
    RowBox[{"j2Eval", "[", 
     RowBox[{"0", ",", 
      RowBox[{"I", "/", "2"}]}], "]"}], ",", 
    RowBox[{"j3Eval", "[", 
     RowBox[{"0", ",", 
      RowBox[{"I", "/", "2"}]}], "]"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.670576599810762*^9, 3.670576651365787*^9}, {
  3.6705771675769377`*^9, 3.670577183449191*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26.219808`", ",", 
   RowBox[{"{", 
    RowBox[{
    "0``20.", ",", "0``19.877479136956293", ",", "0``19.994081838186222"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6705766372637577`*^9, 3.670577187418584*^9, 
  3.670577228137681*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.991624`", ",", 
   RowBox[{"{", 
    RowBox[{"16.63553233343868742601357091546357692331`20.", ",", 
     RowBox[{
     "-", "488.54632751941962729693319100208404442934`19.99181071529636"}], 
     ",", "20984.24455896602920746558592273734532326876`19.953194149923878"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6705766372637577`*^9, 3.670577187418584*^9, 
  3.6705772311282787`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"for", " ", "m"}], "=", "1"}], ",", " ", 
    RowBox[{
    "the", " ", "intercept", " ", "is", " ", "exactly", " ", "zero", " ", 
     "in", " ", "the", " ", "planar", " ", "limit", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"due", " ", "to", " ", "the", " ", "accidental", " ", "U", 
        RowBox[{"(", "1", ")"}], " ", "gauge", " ", "symmetry", " ", 
        "mentioned", " ", "in", " ", "the", " ", "text"}], ")"}], "."}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"j1Eval", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ",", 
      RowBox[{"j2Eval", "[", 
       RowBox[{"1", ",", "0"}], "]"}], ",", 
      RowBox[{"j3Eval", "[", 
       RowBox[{"1", ",", "0"}], "]"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6611785733907223`*^9, 3.661178654359984*^9}, {
  3.661179045085826*^9, 3.661179048156884*^9}, {3.66119745369761*^9, 
  3.661197458641447*^9}, {3.661197560362525*^9, 3.661197562930081*^9}, {
  3.661197718556316*^9, 3.661197718626853*^9}, {3.661238803120735*^9, 
  3.661238805737565*^9}, {3.661592090346492*^9, 3.661592094458438*^9}, {
  3.670576867602889*^9, 3.670576867866849*^9}, {3.670577132372998*^9, 
  3.670577134283869*^9}, {3.670577285774794*^9, 3.6705772866067657`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"38.283578`", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0``18.52891456417065", ",", "0``17.571250152960285"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661178620134611*^9, 3.661178636049448*^9}, 
   3.6611787117598743`*^9, 3.661197577990635*^9, 3.6611977200046797`*^9, 
   3.6611977618026943`*^9, 3.66703438159009*^9, 3.667035370920432*^9, 
   3.6670376762090797`*^9, 3.667038476392964*^9, 3.66704270683057*^9, 
   3.667105756531008*^9, 3.667196629728394*^9, 3.667197014957411*^9, 
   3.667197102706016*^9, 3.667208601279725*^9, 3.670577266547101*^9}]
}, Open  ]],

Cell["\<\
Some high-precision reference values, which can be used to test the above \
code.\
\>", "Text",
 CellChangeTimes->{{3.661177003849843*^9, 3.661177016337597*^9}, {
   3.661177190572212*^9, 3.6611771907071466`*^9}, 3.6611788605014877`*^9, {
   3.661179070791897*^9, 3.661179122869692*^9}, {3.6705772637103643`*^9, 
   3.670577263886239*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"j", " ", "at", " ", 
      RowBox[{"the", " ", "'"}], 
      RowBox[{"random", "'"}], " ", "point", " ", "m"}], "=", "0"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "-", "2"}], "=", 
     RowBox[{"0.45", " ", "quoted", " ", 
      RowBox[{"by", " ", "[", 
       RowBox[{"Gromov", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Levkovich", "-", "Maslyuk"}], "&"}], " ", "Sizov"}], ",", 
        " ", 
        RowBox[{"arXiv", ":", "1507.04010"}]}], "]"}]}]}], ",", " ", 
    RowBox[{"at", " ", "one"}], ",", 
    RowBox[{"two", " ", "and", " ", "three", " ", 
     RowBox[{"loops", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"valuem0nu45", "=", 
     RowBox[{"{", 
      RowBox[{
      "15.32391423800237326892764851554730103965041817657591952989598299217666\
914577052185315", ",", 
       RowBox[{
       "-", "362.\
952228247283414694810397146646725375579574879573551964769392551007795297759669\
6634"}], ",", 
       "10774.635818847176637957593127192456995929170948057653783424533229"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"relativeerror", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j1Eval", "[", 
          RowBox[{"0", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}], ",", 
         RowBox[{"j2Eval", "[", 
          RowBox[{"0", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}], ",", 
         RowBox[{"j3Eval", "[", 
          RowBox[{"0", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", 
       "valuem0nu45"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.661178665148658*^9, 3.6611787381752663`*^9}, {
  3.661178770645753*^9, 3.6611787824568644`*^9}, {3.6611789188678713`*^9, 
  3.661178962878951*^9}, {3.661197572249658*^9, 3.661197592978178*^9}, {
  3.6611979126960487`*^9, 3.6611979609715023`*^9}, {3.6611982098409033`*^9, 
  3.6611982146169662`*^9}, {3.6611998109883013`*^9, 3.661199813753302*^9}, {
  3.661199859474856*^9, 3.6611998604016848`*^9}, {3.6612388131638317`*^9, 
  3.661238814231513*^9}, {3.6615918848317833`*^9, 3.661591885598241*^9}, {
  3.670576751797551*^9, 3.670576764549301*^9}, {3.6705768011836033`*^9, 
  3.670576833510941*^9}, {3.6705768819070044`*^9, 3.670576891347226*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.025717`", ",", 
   RowBox[{"{", 
    RowBox[{
    "0``84.18536971274027", ",", "0``19.984037693529526", ",", 
     "0``19.909561187952075"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6611787911574802`*^9, 3.661178900859149*^9, 
  3.661197608985136*^9, 3.6611978033488626`*^9, 3.661205028272792*^9, 
  3.6612388393134937`*^9, 3.667034401072094*^9, 3.6670353910408363`*^9, 
  3.667037698003881*^9, 3.66703849853726*^9, 3.667042727833045*^9, 
  3.667105775246093*^9, 3.667196649024579*^9, 3.6671970364994183`*^9, 
  3.667197123312482*^9, 3.66720862524142*^9, 3.67057678860833*^9, 
  3.67057726959991*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"also", " ", "j", " ", "at", " ", "\[CapitalDelta]"}], "=", 
     RowBox[{
      RowBox[{"0.45", " ", "and", " ", "1"}], "-"}]}], ",", 
    RowBox[{"2", "-", " ", 
     RowBox[{"and", " ", "3"}], "-", 
     RowBox[{"loops", " ", "again"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "now", " ", "for", " ", "transverse", " ", "angular", " ", "momentum", 
      " ", "m"}], "=", 
     RowBox[{"1.", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "80", " ", "digits", " ", "reference", " ", "values", " ", "computed",
          " ", "using", " ", "the", " ", "present", " ", "code"}], ")"}], 
       "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"valuem1nu45", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.509195398361183370691859735056044590314324073589977665676919407792367\
13643040465", ",", 
       RowBox[{
       "-", "9.926362636106161222525432602385857019302728988919877264181383136\
587884974139220"}], ",", 
       "151.929018155401399233456162718487410108640243493200720312410149982341\
02418056663"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"relativeerror", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"j1Eval", "[", 
            RowBox[{"1", ",", 
             RowBox[{"9", 
              RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", 
         
         RowBox[{"j2Eval", "[", 
          RowBox[{"1", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}], ",", 
         RowBox[{"j3Eval", "[", 
          RowBox[{"1", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", 
       "valuem1nu45"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.661178985825811*^9, 3.661179003594235*^9}, {
   3.661179128214612*^9, 3.6611791286535*^9}, {3.661179750203416*^9, 
   3.66117975025478*^9}, {3.6611978102120037`*^9, 3.6611978258281727`*^9}, {
   3.661198038608667*^9, 3.6611980516321573`*^9}, {3.661198081928203*^9, 
   3.661198082279887*^9}, {3.661199816473737*^9, 3.661199893849554*^9}, {
   3.661199984484074*^9, 3.661199993306799*^9}, {3.661205004485475*^9, 
   3.661205008869265*^9}, {3.661206246512266*^9, 3.661206256551929*^9}, {
   3.661238819418807*^9, 3.661238819789905*^9}, {3.661591888087723*^9, 
   3.661591888750465*^9}, {3.670576753564983*^9, 3.6705767683090487`*^9}, 
   3.67057688433117*^9, {3.670577211550396*^9, 3.670577219085347*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.233882`", ",", 
   RowBox[{"{", 
    RowBox[{
    "0``20.", ",", "0``19.419103633442433", ",", "0``19.57078354204427"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.661198080199966*^9, 3.6611995310846786`*^9, 
  3.66120503224813*^9, 3.661238866637718*^9, 3.6670344039617367`*^9, 
  3.6670353937914248`*^9, 3.667037700870467*^9, 3.667038501519232*^9, 
  3.667042730597142*^9, 3.667105777767603*^9, 3.667196651897038*^9, 
  3.667197039156251*^9, 3.667197126828167*^9, 3.6672086288546267`*^9, 
  3.670576874718939*^9, 3.670577272884264*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"again", " ", "j", " ", "for", " ", "\[CapitalDelta]"}], "=", 
     RowBox[{
      RowBox[{"0.45", " ", "and", " ", "1"}], "-"}]}], ",", 
    RowBox[{"2", "-", " ", 
     RowBox[{"and", " ", "3"}], "-", "loops"}], ",", " ", 
    RowBox[{
     RowBox[{
     "now", " ", "for", " ", "transverse", " ", "angular", " ", "momentum", 
      " ", "m"}], "=", "2."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"valuem2nu45", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "4.738781686762517013204012926458968552826070851637246614304643967\
0709797570507948"}], ",", 
       "27.5643214942792099868732163341823633010110757600736223230405341573488\
83649840890", ",", 
       RowBox[{
       "-", "181.\
22206982761593273752513222582369561148082810194842734599037038849728841293874"\
}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Timing", "[", 
    RowBox[{"relativeerror", "=", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"j1Eval", "[", 
            RowBox[{"2", ",", 
             RowBox[{"9", 
              RowBox[{"I", "/", "20"}]}]}], "]"}], ",", "prec"}], "]"}], ",", 
         
         RowBox[{"j2Eval", "[", 
          RowBox[{"2", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}], ",", 
         RowBox[{"j3Eval", "[", 
          RowBox[{"2", ",", 
           RowBox[{"9", 
            RowBox[{"I", "/", "20"}]}]}], "]"}]}], "}"}], "/", 
       "valuem2nu45"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.661179132096266*^9, 3.661179132163657*^9}, {
  3.661179753387115*^9, 3.661179753454536*^9}, {3.661197828741034*^9, 
  3.661197830667657*^9}, {3.661198046840184*^9, 3.6611980470481787`*^9}, {
  3.661198107670981*^9, 3.6611981319672337`*^9}, {3.661199956403615*^9, 
  3.661199991402629*^9}, {3.661204976886757*^9, 3.661205019180994*^9}, {
  3.661238824942577*^9, 3.6612388303765087`*^9}, {3.661591890231654*^9, 
  3.661591891038536*^9}, {3.67057675581349*^9, 3.670576771469378*^9}, {
  3.6705768880036*^9, 3.670576888322912*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"95.504884`", ",", 
   RowBox[{"{", 
    RowBox[{
    "0``20.", ",", "0``20.213103240865053", ",", "0``20.051936473082947"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6612048902813807`*^9, 3.661205141759824*^9, 
  3.661238931900073*^9, 3.667034474530662*^9, 3.6670354608271227`*^9, 
  3.667037771455801*^9, 3.66703856994221*^9, 3.667042799575737*^9, 
  3.6671058435706*^9, 3.667196717748789*^9, 3.667197047023336*^9, 
  3.667197203393895*^9, 3.6672087094845533`*^9, 3.6705769721864157`*^9, 
  3.670577361351177*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 695},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 585, 12, 101, "Chapter"],
Cell[CellGroupData[{
Cell[1189, 38, 96, 1, 64, "Section"],
Cell[1288, 41, 1509, 24, 106, "Text"],
Cell[2800, 67, 33671, 919, 604, "Code"],
Cell[36474, 988, 1017, 15, 68, "Text"],
Cell[37494, 1005, 1150, 18, 49, "Text"],
Cell[38647, 1025, 20174, 529, 416, "Code"],
Cell[58824, 1556, 516, 8, 30, "Text"],
Cell[59343, 1566, 1211, 18, 87, "Text"],
Cell[60557, 1586, 335, 6, 30, "Text"],
Cell[60895, 1594, 10097, 314, 52, "Code"],
Cell[70995, 1910, 707, 11, 49, "Text"],
Cell[71705, 1923, 19553, 512, 492, "Code"],
Cell[91261, 2437, 193, 4, 30, "Text"],
Cell[91457, 2443, 809, 23, 91, "Code"],
Cell[92269, 2468, 184, 4, 30, "Text"],
Cell[92456, 2474, 5796, 171, 186, "Code"],
Cell[98255, 2647, 404, 9, 72, "Code"],
Cell[CellGroupData[{
Cell[98684, 2660, 115, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[98824, 2665, 1494, 33, 96, "Input"],
Cell[100321, 2700, 1174, 28, 44, "Output"],
Cell[101498, 2730, 4343, 132, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105878, 2867, 384, 9, 75, "Input"],
Cell[106265, 2878, 560, 21, 52, "Output"],
Cell[106828, 2901, 3926, 137, 167, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110791, 3043, 533, 13, 75, "Input"],
Cell[111327, 3058, 1090, 38, 51, "Output"],
Cell[112420, 3098, 14363, 482, 484, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126832, 3586, 147, 1, 44, "Subsection"],
Cell[126982, 3589, 344, 6, 49, "Text"],
Cell[127329, 3597, 597, 16, 75, "Input"],
Cell[127929, 3615, 280, 5, 30, "Text"],
Cell[128212, 3622, 1007, 30, 32, "Input"],
Cell[129222, 3654, 865, 14, 68, "Text"],
Cell[130090, 3670, 5132, 126, 159, "Input"],
Cell[CellGroupData[{
Cell[135247, 3800, 595, 13, 54, "Input"],
Cell[135845, 3815, 4770, 165, 123, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140652, 3985, 1200, 39, 54, "Input"],
Cell[141855, 4026, 3307, 113, 79, "Output"],
Cell[145165, 4141, 2272, 72, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147474, 4218, 67, 1, 32, "Input"],
Cell[147544, 4221, 4783, 176, 170, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152364, 4402, 890, 18, 75, "Input"],
Cell[153257, 4422, 46906, 1468, 1369, "Output"]
}, Open  ]],
Cell[200178, 5893, 794, 12, 68, "Text"],
Cell[200975, 5907, 7841, 228, 327, "Input"],
Cell[CellGroupData[{
Cell[208841, 6139, 1424, 35, 96, "Input"],
Cell[210268, 6176, 485, 9, 35, "Output"],
Cell[210756, 6187, 632, 13, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211425, 6205, 3219, 88, 159, "Input"],
Cell[214647, 6295, 612, 13, 35, "Output"],
Cell[215262, 6310, 620, 14, 35, "Output"],
Cell[215885, 6326, 659, 14, 35, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216605, 6347, 394, 5, 64, "Section"],
Cell[217002, 6354, 351, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[217378, 6365, 1576, 34, 96, "Input"],
Cell[218957, 6401, 923, 17, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219917, 6423, 1944, 56, 117, "Input"],
Cell[221864, 6481, 287, 8, 35, "Output"],
Cell[222154, 6491, 436, 10, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222627, 6506, 1464, 33, 75, "Input"],
Cell[224094, 6541, 607, 11, 35, "Output"]
}, Open  ]],
Cell[224716, 6555, 349, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[225090, 6566, 2554, 63, 138, "Input"],
Cell[227647, 6631, 650, 13, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228334, 6649, 2637, 65, 96, "Input"],
Cell[230974, 6716, 588, 12, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231599, 6733, 2216, 57, 96, "Input"],
Cell[233818, 6792, 566, 12, 35, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


